Five loop renormalization of the Wess-Zumino model

We renormalize the Wess-Zumino model at five loops in both the minimal subtraction (MSbar) and momentum subtraction (MOM) schemes. The calculation is carried out automatically using a routine that performs the D-algebra. Generalizations of the model to include $O(N)$ symmetry as well as the case with real and complex tensor couplings are also considered. We confirm that the emergent SU(3) symmetry of six dimensional O(N) phi^3 theory is also a property of the tensor O(N) model. With the new loop order precision we compute critical exponents in the epsilon expansion for several of these generalizations as well as the XYZ model in order to compare with conformal bootstrap estimates in three dimensions. For example at five loops our estimate for the correction to scaling exponent is in very good agreement for the Wess-Zumino model which equates to the emergent supersymmetric fixed point of the Gross-Neveu-Yukawa model. We also compute the rational number that is part of the six loop MSbar beta-function.

==> anc/wzfive.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Electronic versions of renormalization constants and renormalization
                  group functions in the Wess-Zumino model

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

ep is epsilon.
g_1 and g_2 are coupling constants.
z_n are the Riemann zeta numbers.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

      Renormalization group functions for O(N) Wess-Zumino model

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   ONbeta_1 =

       + (
          + 1/2*g_1*g_2^2
          + 2*g_1^3
          + 1/2*g_1^3*N
          )

       + (
          - 1/2*g_1*g_2^4
          - g_1^3*g_2^2
          - 1/2*g_1^3*g_2^2*N
          - 2*g_1^5
          - 2*g_1^5*N
          )

       + (
          + 5/8*g_1*g_2^6
          + 3/2*g_1*g_2^6*z3
          + 3/2*g_1^3*g_2^4
          + 1/4*g_1^3*g_2^4*N
          + g_1^5*g_2^2
          + 4*g_1^5*g_2^2*N
          - 3/8*g_1^5*g_2^2*N^2
          + 12*g_1^5*g_2^2*z3
          + 15/2*g_1^5*g_2^2*z3*N
          + 2*g_1^7
          + 11/2*g_1^7*N
          + 1/2*g_1^7*N^2
          + 12*g_1^7*z3
          + 3*g_1^7*z3*N
          )

       + (
          - 9/8*g_1*g_2^8
          - 10*g_1*g_2^8*z5
          + 9/4*g_1*g_2^8*z4
          - 15/2*g_1*g_2^8*z3
          - 8/3*g_1^3*g_2^6
          - 3/2*g_1^3*g_2^6*z4
          + 3*g_1^3*g_2^6*z4*N
          - 7/2*g_1^3*g_2^6*z3
          - 11/2*g_1^3*g_2^6*z3*N
          - 8/3*g_1^5*g_2^4
          - 49/6*g_1^5*g_2^4*N
          + 7/8*g_1^5*g_2^4*N^2
          - 40*g_1^5*g_2^4*z5
          - 40*g_1^5*g_2^4*z5*N
          + 15*g_1^5*g_2^4*z4
          + 15/4*g_1^5*g_2^4*z4*N
          - 30*g_1^5*g_2^4*z3
          - 47/2*g_1^5*g_2^4*z3*N
          + g_1^5*g_2^4*z3*N^2
          - 1/3*g_1^7*g_2^2
          - 97/6*g_1^7*g_2^2*N
          - 1/3*g_1^7*g_2^2*N^2
          - 1/4*g_1^7*g_2^2*N^3
          - 160*g_1^7*g_2^2*z5
          - 80*g_1^7*g_2^2*z5*N
          + 21*g_1^7*g_2^2*z4
          + 39/2*g_1^7*g_2^2*z4*N
          + 15/2*g_1^7*g_2^2*z4*N^2
          - 64*g_1^7*g_2^2*z3
          - 89*g_1^7*g_2^2*z3*N
          - 31/2*g_1^7*g_2^2*z3*N^2
          + 1/2*g_1^7*g_2^2*z3*N^3
          - 10/3*g_1^9
          - 14*g_1^9*N
          - 6*g_1^9*N^2
          + 1/6*g_1^9*N^3
          - 80*g_1^9*z5
          - 60*g_1^9*z5*N
          - 10*g_1^9*z5*N^2
          + 24*g_1^9*z4
          + 12*g_1^9*z4*N
          + 3/2*g_1^9*z4*N^2
          - 72*g_1^9*z3
          - 48*g_1^9*z3*N
          - 3*g_1^9*z3*N^2
          )

       + (
          + 79/32*g_1*g_2^10
          + 1323/16*g_1*g_2^10*z7
          - 225/8*g_1*g_2^10*z6
          + 457/8*g_1*g_2^10*z5
          - 441/32*g_1*g_2^10*z4
          + 429/16*g_1*g_2^10*z3
          + 63/4*g_1*g_2^10*z3^2
          + 6*g_1^3*g_2^8
          - 7/8*g_1^3*g_2^8*N
          + 25/2*g_1^3*g_2^8*z6
          - 275/8*g_1^3*g_2^8*z6*N
          + 11*g_1^3*g_2^8*z5
          + 193/4*g_1^3*g_2^8*z5*N
          + 33/16*g_1^3*g_2^8*z4
          - 393/16*g_1^3*g_2^8*z4*N
          + 177/8*g_1^3*g_2^8*z3
          + 47/2*g_1^3*g_2^8*z3*N
          - g_1^3*g_2^8*z3^2
          - 25/4*g_1^3*g_2^8*z3^2*N
          + 67/12*g_1^5*g_2^6
          + 1021/48*g_1^5*g_2^6*N
          - 37/16*g_1^5*g_2^6*N^2
          + 441/2*g_1^5*g_2^6*z7
          + 4851/16*g_1^5*g_2^6*z7*N
          - 100*g_1^5*g_2^6*z6
          - 125/2*g_1^5*g_2^6*z6*N
          + 355/2*g_1^5*g_2^6*z5
          + 277/8*g_1^5*g_2^6*z5*N
          - 19/8*g_1^5*g_2^6*z5*N^2
          - 57*g_1^5*g_2^6*z4
          - 963/32*g_1^5*g_2^6*z4*N
          - 267/32*g_1^5*g_2^6*z4*N^2
          + 90*g_1^5*g_2^6*z3
          + 1911/16*g_1^5*g_2^6*z3*N
          - 53/16*g_1^5*g_2^6*z3*N^2
          + 44*g_1^5*g_2^6*z3^2
          + 86*g_1^5*g_2^6*z3^2*N
          + 17/6*g_1^7*g_2^4
          + 351/8*g_1^7*g_2^4*N
          - 19/48*g_1^7*g_2^4*N^2
          + 7/8*g_1^7*g_2^4*N^3
          + 3969/4*g_1^7*g_2^4*z7
          + 11907/16*g_1^7*g_2^4*z7*N
          - 350*g_1^7*g_2^4*z6
          - 425/2*g_1^7*g_2^4*z6*N
          - 175/2*g_1^7*g_2^4*z6*N^2
          + 531*g_1^7*g_2^4*z5
          + 3979/4*g_1^7*g_2^4*z5*N
          - 105/4*g_1^7*g_2^4*z5*N^2
          - 219/2*g_1^7*g_2^4*z4
          - 1077/8*g_1^7*g_2^4*z4*N
          - 1293/32*g_1^7*g_2^4*z4*N^2
          + 51/32*g_1^7*g_2^4*z4*N^3
          + 138*g_1^7*g_2^4*z3
          + 1193/4*g_1^7*g_2^4*z3*N
          + 869/16*g_1^7*g_2^4*z3*N^2
          - 55/16*g_1^7*g_2^4*z3*N^3
          + 172*g_1^7*g_2^4*z3^2
          + 71*g_1^7*g_2^4*z3^2*N
          - 11*g_1^7*g_2^4*z3^2*N^2
          - 1/3*g_1^9*g_2^2
          + 587/12*g_1^9*g_2^2*N
          + 173/6*g_1^9*g_2^2*N^2
          - 77/48*g_1^9*g_2^2*N^3
          - 5/32*g_1^9*g_2^2*N^4
          + 2205*g_1^9*g_2^2*z7
          + 22491/16*g_1^9*g_2^2*z7*N
          + 3087/16*g_1^9*g_2^2*z7*N^2
          - 500*g_1^9*g_2^2*z6
          - 2025/4*g_1^9*g_2^2*z6*N
          - 1025/8*g_1^9*g_2^2*z6*N^2
          + 2143/2*g_1^9*g_2^2*z5
          + 3379/4*g_1^9*g_2^2*z5*N
          + 1601/4*g_1^9*g_2^2*z5*N^2
          - 555/8*g_1^9*g_2^2*z5*N^3
          - 162*g_1^9*g_2^2*z4
          - 1917/8*g_1^9*g_2^2*z4*N
          - 471/4*g_1^9*g_2^2*z4*N^2
          - 27/2*g_1^9*g_2^2*z4*N^3
          + 15/32*g_1^9*g_2^2*z4*N^4
          + 252*g_1^9*g_2^2*z3
          + 2521/4*g_1^9*g_2^2*z3*N
          + 423/2*g_1^9*g_2^2*z3*N^2
          + 3/8*g_1^9*g_2^2*z3*N^3
          - 5/16*g_1^9*g_2^2*z3*N^4
          + 448*g_1^9*g_2^2*z3^2
          + 693/2*g_1^9*g_2^2*z3^2*N
          + 263/4*g_1^9*g_2^2*z3^2*N^2
          + 20/3*g_1^11
          + 38*g_1^11*N
          + 145/4*g_1^11*N^2
          + 25/24*g_1^11*N^3
          + 1/16*g_1^11*N^4
          + 882*g_1^11*z7
          + 3087/4*g_1^11*z7*N
          + 2205/16*g_1^11*z7*N^2
          - 300*g_1^11*z6
          - 300*g_1^11*z6*N
          - 375/4*g_1^11*z6*N^2
          - 75/8*g_1^11*z6*N^3
          + 693*g_1^11*z5
          + 451*g_1^11*z5*N
          + 991/4*g_1^11*z5*N^2
          + 39/2*g_1^11*z5*N^3
          - 174*g_1^11*z4
          - 327/2*g_1^11*z4*N
          - 147/4*g_1^11*z4*N^2
          - 27/16*g_1^11*z4*N^3
          + 268*g_1^11*z3
          + 377*g_1^11*z3*N
          + 68*g_1^11*z3*N^2
          + 13/8*g_1^11*z3*N^3
          - 1/8*g_1^11*z3*N^4
          + 288*g_1^11*z3^2
          + 18*g_1^11*z3^2*N
          - 45/2*g_1^11*z3^2*N^2
          - 9/4*g_1^11*z3^2*N^3
          );

   ONbeta_2 =

       + (
          + 3/2*g_2^3
          + 3/2*g_1^2*g_2*N
          )

       + (
          - 3/2*g_2^5
          - 3/2*g_1^2*g_2^3*N
          - 3*g_1^4*g_2*N
          )

       + (
          + 15/8*g_2^7
          + 9/2*g_2^7*z3
          + 3/4*g_1^2*g_2^5*N
          + 9*g_1^4*g_2^3*N
          - 9/8*g_1^4*g_2^3*N^2
          + 45/2*g_1^4*g_2^3*z3*N
          + 3/2*g_1^6*g_2*N
          + 3*g_1^6*g_2*N^2
          + 9*g_1^6*g_2*z3*N
          )

       + (
          - 27/8*g_2^9
          - 30*g_2^9*z5
          + 27/4*g_2^9*z4
          - 45/2*g_2^9*z3
          + 9*g_1^2*g_2^7*z4*N
          - 33/2*g_1^2*g_2^7*z3*N
          - 91/4*g_1^4*g_2^5*N
          + 21/8*g_1^4*g_2^5*N^2
          - 120*g_1^4*g_2^5*z5*N
          + 45/4*g_1^4*g_2^5*z4*N
          - 69*g_1^4*g_2^5*z3*N
          + 3*g_1^4*g_2^5*z3*N^2
          - 13/2*g_1^6*g_2^3*N
          - 13/2*g_1^6*g_2^3*N^2
          - 3/4*g_1^6*g_2^3*N^3
          - 240*g_1^6*g_2^3*z5*N
          + 36*g_1^6*g_2^3*z4*N
          + 45/2*g_1^6*g_2^3*z4*N^2
          - 132*g_1^6*g_2^3*z3*N
          - 48*g_1^6*g_2^3*z3*N^2
          + 3/2*g_1^6*g_2^3*z3*N^3
          - 4*g_1^8*g_2*N
          - 14*g_1^8*g_2*N^2
          + 5/4*g_1^8*g_2*N^3
          - 60*g_1^8*g_2*z5*N
          - 30*g_1^8*g_2*z5*N^2
          + 18*g_1^8*g_2*z4*N
          + 9/2*g_1^8*g_2*z4*N^2
          - 66*g_1^8*g_2*z3*N
          - 9*g_1^8*g_2*z3*N^2
          - 3/2*g_1^8*g_2*z3*N^3
          )

       + (
          + 237/32*g_2^11
          + 3969/16*g_2^11*z7
          - 675/8*g_2^11*z6
          + 1371/8*g_2^11*z5
          - 1323/32*g_2^11*z4
          + 1287/16*g_2^11*z3
          + 189/4*g_2^11*z3^2
          - 21/8*g_1^2*g_2^9*N
          - 825/8*g_1^2*g_2^9*z6*N
          + 579/4*g_1^2*g_2^9*z5*N
          - 1179/16*g_1^2*g_2^9*z4*N
          + 141/2*g_1^2*g_2^9*z3*N
          - 75/4*g_1^2*g_2^9*z3^2*N
          + 1039/16*g_1^4*g_2^7*N
          - 111/16*g_1^4*g_2^7*N^2
          + 14553/16*g_1^4*g_2^7*z7*N
          - 375/2*g_1^4*g_2^7*z6*N
          + 879/8*g_1^4*g_2^7*z5*N
          - 57/8*g_1^4*g_2^7*z5*N^2
          - 2727/32*g_1^4*g_2^7*z4*N
          - 801/32*g_1^4*g_2^7*z4*N^2
          + 4959/16*g_1^4*g_2^7*z3*N
          - 159/16*g_1^4*g_2^7*z3*N^2
          + 258*g_1^4*g_2^7*z3^2*N
          + 123/8*g_1^6*g_2^5*N
          + 215/16*g_1^6*g_2^5*N^2
          + 21/8*g_1^6*g_2^5*N^3
          + 35721/16*g_1^6*g_2^5*z7*N
          - 975/2*g_1^6*g_2^5*z6*N
          - 525/2*g_1^6*g_2^5*z6*N^2
          + 9207/4*g_1^6*g_2^5*z5*N
          - 315/4*g_1^6*g_2^5*z5*N^2
          - 1341/8*g_1^6*g_2^5*z4*N
          - 3789/32*g_1^6*g_2^5*z4*N^2
          + 153/32*g_1^6*g_2^5*z4*N^3
          + 1707/4*g_1^6*g_2^5*z3*N
          + 2745/16*g_1^6*g_2^5*z3*N^2
          - 165/16*g_1^6*g_2^5*z3*N^3
          + 309*g_1^6*g_2^5*z3^2*N
          - 33*g_1^6*g_2^5*z3^2*N^2
          + 93/4*g_1^8*g_2^3*N
          + 313/4*g_1^8*g_2^3*N^2
          - 143/16*g_1^8*g_2^3*N^3
          - 15/32*g_1^8*g_2^3*N^4
          + 46305/16*g_1^8*g_2^3*z7*N
          + 9261/16*g_1^8*g_2^3*z7*N^2
          - 3075/4*g_1^8*g_2^3*z6*N
          - 3075/8*g_1^8*g_2^3*z6*N^2
          + 4173/4*g_1^8*g_2^3*z5*N
          + 4803/4*g_1^8*g_2^3*z5*N^2
          - 1665/8*g_1^8*g_2^3*z5*N^3
          - 2295/8*g_1^8*g_2^3*z4*N
          - 2097/8*g_1^8*g_2^3*z4*N^2
          - 675/16*g_1^8*g_2^3*z4*N^3
          + 45/32*g_1^8*g_2^3*z4*N^4
          + 2247/4*g_1^8*g_2^3*z3*N
          + 2115/4*g_1^8*g_2^3*z3*N^2
          + 45/4*g_1^8*g_2^3*z3*N^3
          - 15/16*g_1^8*g_2^3*z3*N^4
          + 1167/2*g_1^8*g_2^3*z3^2*N
          + 789/4*g_1^8*g_2^3*z3^2*N^2
          + 7*g_1^10*g_2*N
          + 131/4*g_1^10*g_2*N^2
          + 83/8*g_1^10*g_2*N^3
          + 9/16*g_1^10*g_2*N^4
          + 1323/2*g_1^10*g_2*z7*N
          + 6615/16*g_1^10*g_2*z7*N^2
          - 225*g_1^10*g_2*z6*N
          - 675/4*g_1^10*g_2*z6*N^2
          - 225/8*g_1^10*g_2*z6*N^3
          + 717/2*g_1^10*g_2*z5*N
          + 1557/4*g_1^10*g_2*z5*N^2
          + 117/2*g_1^10*g_2*z5*N^3
          - 297/2*g_1^10*g_2*z4*N
          - 135/2*g_1^10*g_2*z4*N^2
          - 153/16*g_1^10*g_2*z4*N^3
          - 9/8*g_1^10*g_2*z4*N^4
          + 243*g_1^10*g_2*z3*N
          + 357/2*g_1^10*g_2*z3*N^2
          + 99/8*g_1^10*g_2*z3*N^3
          + 3/8*g_1^10*g_2*z3*N^4
          + 216*g_1^10*g_2*z3^2*N
          - 81/2*g_1^10*g_2*z3^2*N^2
          - 27/4*g_1^10*g_2*z3^2*N^3
          );

   ONgamma_Phi =

       + (
          + 2*g_1^2
          )

       + (
          - g_1^2*g_2^2
          - 2*g_1^4
          - g_1^4*N
          )

       + (
          + 3/2*g_1^2*g_2^4
          + g_1^4*g_2^2
          + g_1^4*g_2^2*N
          + 12*g_1^4*g_2^2*z3
          + 2*g_1^6
          + 5*g_1^6*N
          - 1/2*g_1^6*N^2
          + 12*g_1^6*z3
          )

       + (
          - 8/3*g_1^2*g_2^6
          - 3/2*g_1^2*g_2^6*z4
          - 7/2*g_1^2*g_2^6*z3
          - 8/3*g_1^4*g_2^4
          - 7/12*g_1^4*g_2^4*N
          - 40*g_1^4*g_2^4*z5
          + 15*g_1^4*g_2^4*z4
          - 30*g_1^4*g_2^4*z3
          - 1/2*g_1^4*g_2^4*z3*N
          - 1/3*g_1^6*g_2^2
          - 14*g_1^6*g_2^2*N
          + 11/6*g_1^6*g_2^2*N^2
          - 160*g_1^6*g_2^2*z5
          + 21*g_1^6*g_2^2*z4
          + 15/2*g_1^6*g_2^2*z4*N
          - 64*g_1^6*g_2^2*z3
          - 45*g_1^6*g_2^2*z3*N
          + 1/2*g_1^6*g_2^2*z3*N^2
          - 10/3*g_1^8
          - 38/3*g_1^8*N
          - 4/3*g_1^8*N^2
          - 1/4*g_1^8*N^3
          - 80*g_1^8*z5
          - 40*g_1^8*z5*N
          + 24*g_1^8*z4
          + 6*g_1^8*z4*N
          - 72*g_1^8*z3
          - 26*g_1^8*z3*N
          + 1/2*g_1^8*z3*N^3
          )

       + (
          + 6*g_1^2*g_2^8
          + 25/2*g_1^2*g_2^8*z6
          + 11*g_1^2*g_2^8*z5
          + 33/16*g_1^2*g_2^8*z4
          + 177/8*g_1^2*g_2^8*z3
          - g_1^2*g_2^8*z3^2
          + 67/12*g_1^4*g_2^6
          - 3/8*g_1^4*g_2^6*N
          + 441/2*g_1^4*g_2^6*z7
          - 100*g_1^4*g_2^6*z6
          + 355/2*g_1^4*g_2^6*z5
          - 2*g_1^4*g_2^6*z5*N
          - 57*g_1^4*g_2^6*z4
          - 27/16*g_1^4*g_2^6*z4*N
          + 90*g_1^4*g_2^6*z3
          + 129/8*g_1^4*g_2^6*z3*N
          + 44*g_1^4*g_2^6*z3^2
          + 17/6*g_1^6*g_2^4
          + 155/4*g_1^6*g_2^4*N
          - 39/8*g_1^6*g_2^4*N^2
          + 3969/4*g_1^6*g_2^4*z7
          - 350*g_1^6*g_2^4*z6
          - 50*g_1^6*g_2^4*z6*N
          + 531*g_1^6*g_2^4*z5
          + 455/2*g_1^6*g_2^4*z5*N
          - 219/2*g_1^6*g_2^4*z4
          - 315/4*g_1^6*g_2^4*z4*N
          - 15/16*g_1^6*g_2^4*z4*N^2
          + 138*g_1^6*g_2^4*z3
          + 156*g_1^6*g_2^4*z3*N
          - 23/8*g_1^6*g_2^4*z3*N^2
          + 172*g_1^6*g_2^4*z3^2
          - 32*g_1^6*g_2^4*z3^2*N
          - 1/3*g_1^8*g_2^2
          + 247/6*g_1^8*g_2^2*N
          + 11/4*g_1^8*g_2^2*N^2
          + 11/8*g_1^8*g_2^2*N^3
          + 2205*g_1^8*g_2^2*z7
          + 441*g_1^8*g_2^2*z7*N
          - 500*g_1^8*g_2^2*z6
          - 250*g_1^8*g_2^2*z6*N
          + 2143/2*g_1^8*g_2^2*z5
          + 497*g_1^8*g_2^2*z5*N
          - 162*g_1^8*g_2^2*z4
          - 144*g_1^8*g_2^2*z4*N
          - 243/8*g_1^8*g_2^2*z4*N^2
          + 9/16*g_1^8*g_2^2*z4*N^3
          + 252*g_1^8*g_2^2*z3
          + 443*g_1^8*g_2^2*z3*N
          + 141/4*g_1^8*g_2^2*z3*N^2
          - 27/8*g_1^8*g_2^2*z3*N^3
          + 448*g_1^8*g_2^2*z3^2
          + 152*g_1^8*g_2^2*z3^2*N
          + 20/3*g_1^10
          + 107/3*g_1^10*N
          + 76/3*g_1^10*N^2
          - 29/12*g_1^10*N^3
          - 1/8*g_1^10*N^4
          + 882*g_1^10*z7
          + 2205/4*g_1^10*z7*N
          - 300*g_1^10*z6
          - 225*g_1^10*z6*N
          - 75/2*g_1^10*z6*N^2
          + 693*g_1^10*z5
          + 663/2*g_1^10*z5*N
          + 118*g_1^10*z5*N^2
          - 174*g_1^10*z4
          - 114*g_1^10*z4*N
          - 57/4*g_1^10*z4*N^2
          + 3/2*g_1^10*z4*N^3
          + 3/8*g_1^10*z4*N^4
          + 268*g_1^10*z3
          + 296*g_1^10*z3*N
          + 17/2*g_1^10*z3*N^2
          - 5/2*g_1^10*z3*N^3
          - 1/4*g_1^10*z3*N^4
          + 288*g_1^10*z3^2
          - 54*g_1^10*z3^2*N
          - 9*g_1^10*z3^2*N^2
          );

   ONgamma_sigma =

       + (
          + g_2^2
          + g_1^2*N
          )

       + (
          - g_2^4
          - g_1^2*g_2^2*N
          - 2*g_1^4*N
          )

       + (
          + 5/4*g_2^6
          + 3*g_2^6*z3
          + 1/2*g_1^2*g_2^4*N
          + 6*g_1^4*g_2^2*N
          - 3/4*g_1^4*g_2^2*N^2
          + 15*g_1^4*g_2^2*z3*N
          + g_1^6*N
          + 2*g_1^6*N^2
          + 6*g_1^6*z3*N
          )

       + (
          - 9/4*g_2^8
          - 20*g_2^8*z5
          + 9/2*g_2^8*z4
          - 15*g_2^8*z3
          + 6*g_1^2*g_2^6*z4*N
          - 11*g_1^2*g_2^6*z3*N
          - 91/6*g_1^4*g_2^4*N
          + 7/4*g_1^4*g_2^4*N^2
          - 80*g_1^4*g_2^4*z5*N
          + 15/2*g_1^4*g_2^4*z4*N
          - 46*g_1^4*g_2^4*z3*N
          + 2*g_1^4*g_2^4*z3*N^2
          - 13/3*g_1^6*g_2^2*N
          - 13/3*g_1^6*g_2^2*N^2
          - 1/2*g_1^6*g_2^2*N^3
          - 160*g_1^6*g_2^2*z5*N
          + 24*g_1^6*g_2^2*z4*N
          + 15*g_1^6*g_2^2*z4*N^2
          - 88*g_1^6*g_2^2*z3*N
          - 32*g_1^6*g_2^2*z3*N^2
          + g_1^6*g_2^2*z3*N^3
          - 8/3*g_1^8*N
          - 28/3*g_1^8*N^2
          + 5/6*g_1^8*N^3
          - 40*g_1^8*z5*N
          - 20*g_1^8*z5*N^2
          + 12*g_1^8*z4*N
          + 3*g_1^8*z4*N^2
          - 44*g_1^8*z3*N
          - 6*g_1^8*z3*N^2
          - g_1^8*z3*N^3
          )

       + (
          + 79/16*g_2^10
          + 1323/8*g_2^10*z7
          - 225/4*g_2^10*z6
          + 457/4*g_2^10*z5
          - 441/16*g_2^10*z4
          + 429/8*g_2^10*z3
          + 63/2*g_2^10*z3^2
          - 7/4*g_1^2*g_2^8*N
          - 275/4*g_1^2*g_2^8*z6*N
          + 193/2*g_1^2*g_2^8*z5*N
          - 393/8*g_1^2*g_2^8*z4*N
          + 47*g_1^2*g_2^8*z3*N
          - 25/2*g_1^2*g_2^8*z3^2*N
          + 1039/24*g_1^4*g_2^6*N
          - 37/8*g_1^4*g_2^6*N^2
          + 4851/8*g_1^4*g_2^6*z7*N
          - 125*g_1^4*g_2^6*z6*N
          + 293/4*g_1^4*g_2^6*z5*N
          - 19/4*g_1^4*g_2^6*z5*N^2
          - 909/16*g_1^4*g_2^6*z4*N
          - 267/16*g_1^4*g_2^6*z4*N^2
          + 1653/8*g_1^4*g_2^6*z3*N
          - 53/8*g_1^4*g_2^6*z3*N^2
          + 172*g_1^4*g_2^6*z3^2*N
          + 41/4*g_1^6*g_2^4*N
          + 215/24*g_1^6*g_2^4*N^2
          + 7/4*g_1^6*g_2^4*N^3
          + 11907/8*g_1^6*g_2^4*z7*N
          - 325*g_1^6*g_2^4*z6*N
          - 175*g_1^6*g_2^4*z6*N^2
          + 3069/2*g_1^6*g_2^4*z5*N
          - 105/2*g_1^6*g_2^4*z5*N^2
          - 447/4*g_1^6*g_2^4*z4*N
          - 1263/16*g_1^6*g_2^4*z4*N^2
          + 51/16*g_1^6*g_2^4*z4*N^3
          + 569/2*g_1^6*g_2^4*z3*N
          + 915/8*g_1^6*g_2^4*z3*N^2
          - 55/8*g_1^6*g_2^4*z3*N^3
          + 206*g_1^6*g_2^4*z3^2*N
          - 22*g_1^6*g_2^4*z3^2*N^2
          + 31/2*g_1^8*g_2^2*N
          + 313/6*g_1^8*g_2^2*N^2
          - 143/24*g_1^8*g_2^2*N^3
          - 5/16*g_1^8*g_2^2*N^4
          + 15435/8*g_1^8*g_2^2*z7*N
          + 3087/8*g_1^8*g_2^2*z7*N^2
          - 1025/2*g_1^8*g_2^2*z6*N
          - 1025/4*g_1^8*g_2^2*z6*N^2
          + 1391/2*g_1^8*g_2^2*z5*N
          + 1601/2*g_1^8*g_2^2*z5*N^2
          - 555/4*g_1^8*g_2^2*z5*N^3
          - 765/4*g_1^8*g_2^2*z4*N
          - 699/4*g_1^8*g_2^2*z4*N^2
          - 225/8*g_1^8*g_2^2*z4*N^3
          + 15/16*g_1^8*g_2^2*z4*N^4
          + 749/2*g_1^8*g_2^2*z3*N
          + 705/2*g_1^8*g_2^2*z3*N^2
          + 15/2*g_1^8*g_2^2*z3*N^3
          - 5/8*g_1^8*g_2^2*z3*N^4
          + 389*g_1^8*g_2^2*z3^2*N
          + 263/2*g_1^8*g_2^2*z3^2*N^2
          + 14/3*g_1^10*N
          + 131/6*g_1^10*N^2
          + 83/12*g_1^10*N^3
          + 3/8*g_1^10*N^4
          + 441*g_1^10*z7*N
          + 2205/8*g_1^10*z7*N^2
          - 150*g_1^10*z6*N
          - 225/2*g_1^10*z6*N^2
          - 75/4*g_1^10*z6*N^3
          + 239*g_1^10*z5*N
          + 519/2*g_1^10*z5*N^2
          + 39*g_1^10*z5*N^3
          - 99*g_1^10*z4*N
          - 45*g_1^10*z4*N^2
          - 51/8*g_1^10*z4*N^3
          - 3/4*g_1^10*z4*N^4
          + 162*g_1^10*z3*N
          + 119*g_1^10*z3*N^2
          + 33/4*g_1^10*z3*N^3
          + 1/4*g_1^10*z3*N^4
          + 144*g_1^10*z3^2*N
          - 27*g_1^10*z3^2*N^2
          - 9/2*g_1^10*z3^2*N^3
          );



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

      Renormalization group functions for tensor O(N) Wess-Zumino model

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   tensONbetag_1 =

       + g_1*g_2^2*(
          + 2
          - 8*N^-1
          + N
          )

       + g_1*g_2^4*(
          + 24
          - 128*N^-2
          + 64*N^-1
          - 8*N
          - 2*N^2
          )

       + g_1*g_2^6*(
          - 440
          - 2560*N^-3
          + 1920*N^-2
          + 480*N^-1
          - 60*N
          + 30*N^2
          + 5*N^3
          - 15360*z3*N^-3
          + 8448*z3*N^-2
          + 1152*z3*N^-1
          - 816*z3
          - 12*z3*N
          + 18*z3*N^2
          )

       + g_1*g_2^8*(
          - 288
          - 73728*N^-4
          + 73728*N^-3
          + 9216*N^-2
          - 23040*N^-1
          + 2880*N
          + 144*N^2
          - 144*N^3
          - 18*N^4
          - 2621440*z5*N^-4
          + 1843200*z5*N^-3
          + 51200*z5*N^-2
          - 209920*z5*N^-1
          + 12800*z5
          + 8160*z5*N
          - 360*z5*N^2
          - 220*z5*N^3
          - 20*z5*N^4
          + 368640*z4*N^-4
          - 294912*z4*N^-3
          - 23040*z4*N^-2
          + 51840*z4*N^-1
          - 1152*z4
          - 2952*z4*N
          + 72*z4*N^2
          + 54*z4*N^3
          - 1228800*z3*N^-4
          + 983040*z3*N^-3
          + 76800*z3*N^-2
          - 172800*z3*N^-1
          + 3840*z3
          + 9840*z3*N
          - 240*z3*N^2
          - 180*z3*N^3
          )

       + g_1*g_2^10*(
          + 204768
          - 2588672*N^-5
          + 3235840*N^-4
          - 1213440*N^-2
          + 151680*N^-1
          - 18960*N
          - 18960*N^2
          + 790*N^4
          + 79*N^5
          - 574414848*z7*N^-5
          + 482291712*z7*N^-4
          - 38610432*z7*N^-3
          - 52496640*z7*N^-2
          + 9906624*z7*N^-1
          + 1778112*z7
          - 465696*z7*N
          - 34398*z7*N^2
          + 19845/2*z7*N^3
          + 3969/4*z7*N^4
          + 117964800*z6*N^-5
          - 112435200*z6*N^-4
          + 3686400*z6*N^-3
          + 20390400*z6*N^-2
          - 2649600*z6*N^-1
          - 1404000*z6
          + 180000*z6*N
          + 51750*z6*N^2
          - 3600*z6*N^3
          - 2925/2*z6*N^4
          - 225/2*z6*N^5
          - 269680640*z5*N^-5
          + 252182528*z5*N^-4
          - 9367552*z5*N^-3
          - 42433536*z5*N^-2
          + 5655808*z5*N^-1
          + 2562816*z5
          - 358256*z5*N
          - 85220*z5*N^2
          + 6700*z5*N^3
          + 3047*z5*N^4
          + 305*z5*N^5
          + 36126720*z4*N^-5
          - 37933056*z4*N^-4
          + 451584*z4*N^-3
          + 9257472*z4*N^-2
          - 1100736*z4*N^-1
          - 896112*z4
          + 93492*z4*N
          + 39690*z4*N^2
          - 2205*z4*N^3
          - 1323/2*z4*N^4
          - 69697536*z3*N^-5
          + 73261056*z3*N^-4
          - 866304*z3*N^-3
          - 17943552*z3*N^-2
          + 2134656*z3*N^-1
          + 1750176*z3
          - 182232*z3*N
          - 79020*z3*N^2
          + 4230*z3*N^3
          + 1389*z3*N^4
          + 12*z3*N^5
          - 119144448*z3^2*N^-5
          + 98353152*z3^2*N^-4
          - 8699904*z3^2*N^-3
          - 9667584*z3^2*N^-2
          + 2082816*z3^2*N^-1
          + 169920*z3^2
          - 79200*z3^2*N
          + 7020*z3^2*N^2
          + 756*z3^2*N^3
          - 351*z3^2*N^4
          - 27*z3^2*N^5
          )

       + g_1^3*(
          + 3
          - 4*N^-1
          + 2*N
          )

       + g_1^3*g_2^2*(
          + 12
          - 32*N^-2
          + 40*N^-1
          - 8*N
          - 2*N^2
          )

       + g_1^3*g_2^4*(
          - 336
          - 768*N^-3
          + 896*N^-2
          + 272*N^-1
          - 52*N
          + 32*N^2
          + 6*N^3
          )

       + g_1^3*g_2^6*(
          - 2048/3
          - 65536/3*N^-4
          + 81920/3*N^-3
          + 20480/3*N^-2
          - 41984/3*N^-1
          + 7168/3*N
          + 512/3*N^2
          - 448/3*N^3
          - 64/3*N^4
          - 30720*z4*N^-4
          - 29184*z4*N^-3
          + 43008*z4*N^-2
          - 6624*z4*N^-1
          - 3624*z4
          + 816*z4*N
          + 66*z4*N^2
          - 18*z4*N^3
          - 65536*z3*N^-4
          + 188416*z3*N^-3
          - 44800*z3*N^-2
          - 33536*z3*N^-1
          + 4976*z3
          + 2176*z3*N
          - 76*z3*N^2
          - 56*z3*N^3
          - 4*z3*N^4
          )

       + g_1^3*g_2^8*(
          + 154688
          - 786432*N^-5
          + 1064960*N^-4
          + 212992*N^-3
          - 673792*N^-2
          + 34816*N^-1
          - 7808*N
          - 17440*N^2
          - 416*N^3
          + 836*N^4
          + 96*N^5
          - 6553600*z6*N^-5
          - 10137600*z6*N^-4
          + 13772800*z6*N^-3
          - 2540800*z6*N^-2
          - 1212800*z6*N^-1
          + 354800*z6
          + 29000*z6*N
          - 12775*z6*N^2
          - 1675/2*z6*N^3
          + 325/2*z6*N^4
          + 25*z6*N^5
          - 6553600*z5*N^-5
          + 37085184*z5*N^-4
          - 18862080*z5*N^-3
          - 3005952*z5*N^-2
          + 2162944*z5*N^-1
          + 64544*z5
          - 83376*z5*N
          - 3410*z5*N^2
          + 2627*z5*N^3
          + 539*z5*N^4
          + 30*z5*N^5
          - 860160*z4*N^-5
          - 7084032*z4*N^-4
          + 6669312*z4*N^-3
          + 51072*z4*N^-2
          - 1104768*z4*N^-1
          + 77376*z4
          + 59070*z4*N
          - 3006*z4*N^2
          - 1689/2*z4*N^3
          - 42*z4*N^4
          - 15*z4*N^5
          - 6635520*z3*N^-5
          + 16814080*z3*N^-4
          - 5367808*z3*N^-3
          - 4408576*z3*N^-2
          + 1392896*z3*N^-1
          + 531456*z3
          - 98788*z3*N
          - 32268*z3*N^2
          + 1663*z3*N^3
          + 840*z3*N^4
          + 50*z3*N^5
          + 524288*z3^2*N^-5
          - 3907584*z3^2*N^-4
          + 2215936*z3^2*N^-3
          + 295424*z3^2*N^-2
          - 280832*z3^2*N^-1
          - 5344*z3^2
          + 12368*z3^2*N
          + 374*z3^2*N^2
          - 329*z3^2*N^3
          - 49*z3^2*N^4
          - 2*z3^2*N^5
          )

       + g_1^5*(
          + 2
          - 8*N^-2
          + 16*N^-1
          - 8*N
          - 2*N^2
          )

       + g_1^5*g_2^2*(
          - 186
          - 64*N^-3
          + 336*N^-2
          - 128*N^-1
          + 31*N
          + 24*N^2
          + 2*N^3
          - 1536*z3*N^-3
          + 2496*z3*N^-2
          - 540*z3
          + 6*z3*N
          + 24*z3*N^2
          )

       + g_1^5*g_2^4*(
          + 8920/3
          - 8192/3*N^-4
          + 37376/3*N^-3
          - 6272*N^-2
          - 21536/3*N^-1
          + 4432/3*N
          - 238*N^2
          - 388/3*N^3
          - 32/3*N^4
          - 143360*z5*N^-4
          + 302080*z5*N^-3
          - 46080*z5*N^-2
          - 74240*z5*N^-1
          + 10080*z5
          + 7520*z5*N
          - 360*z5*N^2
          - 400*z5*N^3
          - 40*z5*N^4
          + 30720*z4*N^-4
          - 46080*z4*N^-3
          + 16320*z4*N^-1
          - 1560*z4
          - 1800*z4*N
          + 90*z4*N^2
          + 60*z4*N^3
          - 61440*z3*N^-4
          + 123904*z3*N^-3
          - 23040*z3*N^-2
          - 35520*z3*N^-1
          + 6704*z3
          + 3744*z3*N
          - 324*z3*N^2
          - 128*z3*N^3
          )

       + g_1^5*g_2^6*(
          + 174416/3
          - 274432/3*N^-5
          + 1525760/3*N^-4
          - 1141760/3*N^-3
          - 267392*N^-2
          + 228304*N^-1
          - 40088*N
          - 9152*N^2
          + 6523/3*N^3
          + 2093/3*N^4
          + 134/3*N^5
          - 20772864*z7*N^-5
          + 54528768*z7*N^-4
          - 18599616*z7*N^-3
          - 10188864*z7*N^-2
          + 3753792*z7*N^-1
          + 766458*z7
          - 489069/2*z7*N
          - 113337/4*z7*N^2
          + 14553/2*z7*N^3
          + 882*z7*N^4
          + 5734400*z6*N^-5
          - 11366400*z6*N^-4
          + 2304000*z6*N^-3
          + 3884800*z6*N^-2
          - 992000*z6*N^-1
          - 578400*z6
          + 107000*z6*N
          + 49400*z6*N^2
          - 2850*z6*N^3
          - 2250*z6*N^4
          - 200*z6*N^5
          - 10731520*z5*N^-5
          + 20357120*z5*N^-4
          - 2516992*z5*N^-3
          - 7168256*z5*N^-2
          + 1218048*z5*N^-1
          + 1131728*z5
          - 152492*z5*N
          - 98362*z5*N^2
          + 5046*z5*N^3
          + 4640*z5*N^4
          + 400*z5*N^5
          + 1843200*z4*N^-5
          - 3783168*z4*N^-4
          + 1470336*z4*N^-3
          + 1197888*z4*N^-2
          - 567864*z4*N^-1
          - 179730*z4
          + 61926*z4*N
          + 29853/2*z4*N^2
          - 2085*z4*N^3
          - 477*z4*N^4
          - 2940928*z3*N^-5
          + 8604672*z3*N^-4
          - 4265728*z3*N^-3
          - 2807168*z3*N^-2
          + 1602064*z3*N^-1
          + 362812*z3
          - 159004*z3*N
          - 27835*z3*N^2
          + 4844*z3*N^3
          + 960*z3*N^4
          + 16*z3*N^5
          - 4292608*z3^2*N^-5
          + 12853248*z3^2*N^-4
          - 5842944*z3^2*N^-3
          - 1020416*z3^2*N^-2
          + 821248*z3^2*N^-1
          - 81024*z3^2
          - 27712*z3^2*N
          + 12968*z3^2*N^2
          + 228*z3^2*N^3
          - 612*z3^2*N^4
          - 56*z3^2*N^5
          )

       + g_1^7*(
          - 53
          - 16*N^-3
          + 68*N^-2
          - 36*N^-1
          + 18*N
          + 17*N^2
          + 2*N^3
          - 96*z3*N^-3
          + 168*z3*N^-2
          - 96*z3*N^-1
          - 18*z3
          + 54*z3*N
          + 12*z3*N^2
          )

       + g_1^7*g_2^2*(
          + 5068/3
          - 128/3*N^-4
          + 2144*N^-3
          - 2608*N^-2
          - 1304*N^-1
          + 468*N
          - 258*N^2
          - 68*N^3
          - 2/3*N^4
          - 40960*z5*N^-4
          + 81920*z5*N^-3
          - 33280*z5*N^-2
          - 8960*z5*N^-1
          + 8960*z5
          - 640*z5*N
          - 640*z5*N^2
          + 4224*z4*N^-4
          - 11616*z4*N^-3
          + 7104*z4*N^-2
          + 4008*z4*N^-1
          - 2424*z4
          - 624*z4*N
          + 186*z4*N^2
          + 42*z4*N^3
          - 14336*z3*N^-4
          + 43776*z3*N^-3
          - 24512*z3*N^-2
          - 16384*z3*N^-1
          + 8544*z3
          + 2288*z3*N
          - 620*z3*N^2
          - 120*z3*N^3
          + 4*z3*N^4
          )

       + g_1^7*g_2^4*(
          + 40756/3
          - 17408/3*N^-5
          + 304384/3*N^-4
          - 398656/3*N^-3
          - 50480*N^-2
          + 101288*N^-1
          - 25482*N
          - 3492*N^2
          + 6197/3*N^3
          + 1291/3*N^4
          + 34/3*N^5
          - 7789824*z7*N^-5
          + 17781120*z7*N^-4
          - 8276688*z7*N^-3
          - 1968624*z7*N^-2
          + 2151198*z7*N^-1
          - 250047/2*z7
          - 215649*z7*N
          + 75411/8*z7*N^2
          + 85995/8*z7*N^3
          + 3969/4*z7*N^4
          + 1587200*z6*N^-5
          - 4019200*z6*N^-4
          + 2710400*z6*N^-3
          + 764800*z6*N^-2
          - 937200*z6*N^-1
          - 26100*z6
          + 105000*z6*N
          + 2375*z6*N^2
          - 5000*z6*N^3
          - 725*z6*N^4
          - 50*z6*N^5
          - 2929664*z5*N^-5
          + 10384896*z5*N^-4
          - 7676480*z5*N^-3
          - 2187776*z5*N^-2
          + 2631152*z5*N^-1
          + 55120*z5
          - 265480*z5*N
          - 1624*z5*N^2
          + 10602*z5*N^3
          + 1574*z5*N^4
          + 180*z5*N^5
          + 393216*z4*N^-5
          - 1247232*z4*N^-4
          + 905856*z4*N^-3
          + 408096*z4*N^-2
          - 411432*z4*N^-1
          - 63474*z4
          + 58680*z4*N
          + 15303/2*z4*N^2
          - 2784*z4*N^3
          - 399*z4*N^4
          + 9*z4*N^5
          - 477184*z3*N^-5
          + 2018304*z3*N^-4
          - 1797248*z3*N^-3
          - 520384*z3*N^-2
          + 787808*z3*N^-1
          + 43828*z3
          - 110068*z3*N
          - 6351*z3*N^2
          + 5472*z3*N^3
          + 524*z3*N^4
          - 26*z3*N^5
          - 1601536*z3^2*N^-5
          + 3123200*z3^2*N^-4
          - 714496*z3^2*N^-3
          - 743168*z3^2*N^-2
          + 167136*z3^2*N^-1
          + 76968*z3^2
          - 6528*z3^2*N
          - 2998*z3^2*N^2
          - 536*z3^2*N^3
          - 86*z3^2*N^4
          + 4*z3^2*N^5
          )

       + g_1^9*(
          + 378
          - 160/3*N^-4
          + 992/3*N^-3
          - 1216/3*N^-2
          - 208*N^-1
          + 104*N
          - 304/3*N^2
          - 124/3*N^3
          - 10/3*N^4
          - 1280*z5*N^-4
          + 4800*z5*N^-3
          - 4800*z5*N^-2
          + 640*z5*N^-1
          + 1520*z5
          - 780*z5*N
          - 420*z5*N^2
          - 40*z5*N^3
          + 384*z4*N^-4
          - 960*z4*N^-3
          + 696*z4*N^-2
          + 120*z4*N^-1
          - 462*z4
          + 78*z4*N
          + 144*z4*N^2
          + 24*z4*N^3
          - 1152*z3*N^-4
          + 3072*z3*N^-3
          - 2352*z3*N^-2
          - 240*z3*N^-1
          + 1476*z3
          - 324*z3*N
          - 456*z3*N^2
          - 72*z3*N^3
          )

       + g_1^9*g_2^2*(
          - 13114/3
          + 256/3*N^-5
          + 36992/3*N^-4
          - 87920/3*N^-3
          + 2800*N^-2
          + 80500/3*N^-1
          - 29111/3*N
          - 44*N^2
          + 3631/3*N^3
          + 575/3*N^4
          - 2/3*N^5
          - 1128960*z7*N^-5
          + 3316320*z7*N^-4
          - 3146976*z7*N^-3
          + 612990*z7*N^-2
          + 717507*z7*N^-1
          - 598437/2*z7
          - 198891/4*z7*N
          + 86877/4*z7*N^2
          + 2646*z7*N^3
          + 230400*z6*N^-5
          - 737600*z6*N^-4
          + 626000*z6*N^-3
          + 50200*z6*N^-2
          - 220600*z6*N^-1
          + 52700*z6
          + 30975*z6*N
          - 16075/2*z6*N^2
          - 5625/2*z6*N^3
          - 100*z6*N^4
          - 512640*z5*N^-5
          + 1522144*z5*N^-4
          - 1314656*z5*N^-3
          + 100864*z5*N^-2
          + 320616*z5*N^-1
          - 201154*z5
          - 15988*z5*N
          + 28348*z5*N^2
          + 3023*z5*N^3
          - 297*z5*N^4
          + 59904*z4*N^-5
          - 234144*z4*N^-4
          + 255144*z4*N^-3
          + 35244*z4*N^-2
          - 154848*z4*N^-1
          + 5571*z4
          + 64923/2*z4*N
          + 858*z4*N^2
          - 4947/2*z4*N^3
          - 303*z4*N^4
          + 6*z4*N^5
          - 103424*z3*N^-5
          + 496704*z3*N^-4
          - 572752*z3*N^-3
          - 95720*z3*N^-2
          + 348008*z3*N^-1
          - 8762*z3
          - 68385*z3*N
          - 1204*z3*N^2
          + 4683*z3*N^3
          + 452*z3*N^4
          - 20*z3*N^5
          - 233472*z3^2*N^-5
          + 753280*z3^2*N^-4
          - 842272*z3^2*N^-3
          + 195088*z3^2*N^-2
          + 252752*z3^2*N^-1
          - 70480*z3^2
          - 26082*z3^2*N
          + 2311*z3^2*N^2
          + 501*z3^2*N^3
          - 16*z3^2*N^4
          )

       + g_1^11*(
          - 1003
          - 640/3*N^-5
          + 5248/3*N^-4
          - 3592*N^-3
          + 1096/3*N^-2
          + 12224/3*N^-1
          - 6112/3*N
          + 274/3*N^2
          + 449*N^3
          + 328/3*N^4
          + 20/3*N^5
          - 28224*z7*N^-5
          + 130536*z7*N^-4
          - 203742*z7*N^-3
          + 95697*z7*N^-2
          + 72765/2*z7*N^-1
          - 180369/4*z7
          + 25137/4*z7*N
          + 92169/8*z7*N^2
          + 18081/8*z7*N^3
          + 441/4*z7*N^4
          + 9600*z6*N^-5
          - 43200*z6*N^-4
          + 58200*z6*N^-3
          - 13800*z6*N^-2
          - 25800*z6*N^-1
          + 16800*z6
          + 8925/2*z6*N
          - 9975/2*z6*N^2
          - 1800*z6*N^3
          - 150*z6*N^4
          - 22176*z5*N^-5
          + 94192*z5*N^-4
          - 127336*z5*N^-3
          + 30988*z5*N^-2
          + 52960*z5*N^-1
          - 32398*z5
          - 7941*z5*N
          + 9312*z5*N^2
          + 3460*z5*N^3
          + 313*z5*N^4
          + 5568*z4*N^-5
          - 19152*z4*N^-4
          + 19992*z4*N^-3
          - 90*z4*N^-2
          - 13776*z4*N^-1
          + 12963/2*z4
          + 9195/2*z4*N
          - 2130*z4*N^2
          - 1371*z4*N^3
          - 174*z4*N^4
          - 8576*z3*N^-5
          + 33504*z3*N^-4
          - 38976*z3*N^-3
          + 4100*z3*N^-2
          + 24304*z3*N^-1
          - 14057*z3
          - 7385*z3*N
          + 4418*z3*N^2
          + 2382*z3*N^3
          + 294*z3*N^4
          + 4*z3*N^5
          - 9216*z3^2*N^-5
          + 21312*z3^2*N^-4
          - 26352*z3^2*N^-3
          + 18288*z3^2*N^-2
          - 1152*z3^2*N^-1
          - 5508*z3^2
          + 3951*z3^2*N
          + 1503*z3^2*N^2
          - 72*z3^2*N^3
          - 36*z3^2*N^4
          );

   tensONbetag_2 =

       + g_2^3*(
          + 6
          - 24*N^-1
          + 3*N
          )

       + g_2^5*(
          + 72
          - 384*N^-2
          + 192*N^-1
          - 24*N
          - 6*N^2
          )

       + g_2^7*(
          - 1320
          - 7680*N^-3
          + 5760*N^-2
          + 1440*N^-1
          - 180*N
          + 90*N^2
          + 15*N^3
          - 46080*z3*N^-3
          + 25344*z3*N^-2
          + 3456*z3*N^-1
          - 2448*z3
          - 36*z3*N
          + 54*z3*N^2
          )

       + g_2^9*(
          - 864
          - 221184*N^-4
          + 221184*N^-3
          + 27648*N^-2
          - 69120*N^-1
          + 8640*N
          + 432*N^2
          - 432*N^3
          - 54*N^4
          - 7864320*z5*N^-4
          + 5529600*z5*N^-3
          + 153600*z5*N^-2
          - 629760*z5*N^-1
          + 38400*z5
          + 24480*z5*N
          - 1080*z5*N^2
          - 660*z5*N^3
          - 60*z5*N^4
          + 1105920*z4*N^-4
          - 884736*z4*N^-3
          - 69120*z4*N^-2
          + 155520*z4*N^-1
          - 3456*z4
          - 8856*z4*N
          + 216*z4*N^2
          + 162*z4*N^3
          - 3686400*z3*N^-4
          + 2949120*z3*N^-3
          + 230400*z3*N^-2
          - 518400*z3*N^-1
          + 11520*z3
          + 29520*z3*N
          - 720*z3*N^2
          - 540*z3*N^3
          )

       + g_2^11*(
          + 614304
          - 7766016*N^-5
          + 9707520*N^-4
          - 3640320*N^-2
          + 455040*N^-1
          - 56880*N
          - 56880*N^2
          + 2370*N^4
          + 237*N^5
          - 1723244544*z7*N^-5
          + 1446875136*z7*N^-4
          - 115831296*z7*N^-3
          - 157489920*z7*N^-2
          + 29719872*z7*N^-1
          + 5334336*z7
          - 1397088*z7*N
          - 103194*z7*N^2
          + 59535/2*z7*N^3
          + 11907/4*z7*N^4
          + 353894400*z6*N^-5
          - 337305600*z6*N^-4
          + 11059200*z6*N^-3
          + 61171200*z6*N^-2
          - 7948800*z6*N^-1
          - 4212000*z6
          + 540000*z6*N
          + 155250*z6*N^2
          - 10800*z6*N^3
          - 8775/2*z6*N^4
          - 675/2*z6*N^5
          - 809041920*z5*N^-5
          + 756547584*z5*N^-4
          - 28102656*z5*N^-3
          - 127300608*z5*N^-2
          + 16967424*z5*N^-1
          + 7688448*z5
          - 1074768*z5*N
          - 255660*z5*N^2
          + 20100*z5*N^3
          + 9141*z5*N^4
          + 915*z5*N^5
          + 108380160*z4*N^-5
          - 113799168*z4*N^-4
          + 1354752*z4*N^-3
          + 27772416*z4*N^-2
          - 3302208*z4*N^-1
          - 2688336*z4
          + 280476*z4*N
          + 119070*z4*N^2
          - 6615*z4*N^3
          - 3969/2*z4*N^4
          - 209092608*z3*N^-5
          + 219783168*z3*N^-4
          - 2598912*z3*N^-3
          - 53830656*z3*N^-2
          + 6403968*z3*N^-1
          + 5250528*z3
          - 546696*z3*N
          - 237060*z3*N^2
          + 12690*z3*N^3
          + 4167*z3*N^4
          + 36*z3*N^5
          - 357433344*z3^2*N^-5
          + 295059456*z3^2*N^-4
          - 26099712*z3^2*N^-3
          - 29002752*z3^2*N^-2
          + 6248448*z3^2*N^-1
          + 509760*z3^2
          - 237600*z3^2*N
          + 21060*z3^2*N^2
          + 2268*z3^2*N^3
          - 1053*z3^2*N^4
          - 81*z3^2*N^5
          )

       + g_1^2*g_2*(
          + 3
          )

       + g_1^2*g_2^3*(
          - 12
          + 48*N^-1
          - 6*N
          )

       + g_1^2*g_2^5*(
          - 72
          + 384*N^-2
          - 192*N^-1
          + 24*N
          + 6*N^2
          )

       + g_1^2*g_2^7*(
          - 184320*z4*N^-3
          + 101376*z4*N^-2
          + 13824*z4*N^-1
          - 9792*z4
          - 144*z4*N
          + 216*z4*N^2
          + 356352*z3*N^-3
          - 193536*z3*N^-2
          - 25344*z3*N^-1
          + 17472*z3
          - 288*z3*N^2
          + 24*z3*N^3
          )

       + g_1^2*g_2^9*(
          - 1344
          - 344064*N^-4
          + 344064*N^-3
          + 43008*N^-2
          - 107520*N^-1
          + 13440*N
          + 672*N^2
          - 672*N^3
          - 84*N^4
          - 54067200*z6*N^-4
          + 38016000*z6*N^-3
          + 1056000*z6*N^-2
          - 4329600*z6*N^-1
          + 264000*z6
          + 168300*z6*N
          - 7425*z6*N^2
          - 9075/2*z6*N^3
          - 825/2*z6*N^4
          + 87982080*z5*N^-4
          - 59910144*z5*N^-3
          - 852480*z5*N^-2
          + 5825280*z5*N^-1
          - 465024*z5
          - 175224*z5*N
          + 10914*z5*N^2
          + 6123*z5*N^3
          + 825*z5*N^4
          - 24532992*z4*N^-4
          + 19574784*z4*N^-3
          + 1517184*z4*N^-2
          - 3405600*z4*N^-1
          + 78480*z4
          + 188442*z4*N
          - 5346*z4*N^2
          - 6255/2*z4*N^3
          + 63*z4*N^4
          + 24317952*z3*N^-4
          - 19292160*z3*N^-3
          - 1469184*z3*N^-2
          + 3280320*z3*N^-1
          - 81696*z3
          - 169548*z3*N
          + 6492*z3*N^2
          + 2097*z3*N^3
          - 198*z3*N^4
          - 9830400*z3^2*N^-4
          + 6912000*z3^2*N^-3
          + 192000*z3^2*N^-2
          - 787200*z3^2*N^-1
          + 48000*z3^2
          + 30600*z3^2*N
          - 1350*z3^2*N^2
          - 825*z3^2*N^3
          - 75*z3^2*N^4
          )

       + g_1^4*g_2*(
          - 6
          + 12*N^-1
          - 6*N
          )

       + g_1^4*g_2^3*(
          - 306
          + 576*N^-2
          - 360*N^-1
          + 99*N
          + 36*N^2
          + 2880*z3*N^-2
          - 1440*z3*N^-1
          - 180*z3
          + 90*z3*N
          )

       + g_1^4*g_2^5*(
          + 8960
          + 23296*N^-3
          - 20608*N^-2
          - 11536*N^-1
          + 1988*N
          - 868*N^2
          - 182*N^3
          + 430080*z5*N^-3
          - 261120*z5*N^-2
          - 38400*z5*N^-1
          + 34560*z5
          + 2400*z5*N
          - 1680*z5*N^2
          - 240*z5*N^3
          - 23040*z4*N^-3
          + 17280*z4*N^-2
          + 1440*z4*N^-1
          - 2520*z4
          + 90*z4*N^2
          + 139776*z3*N^-3
          - 102144*z3*N^-2
          - 10848*z3*N^-1
          + 15168*z3
          + 312*z3*N
          - 552*z3*N^2
          - 12*z3*N^3
          )

       + g_1^4*g_2^7*(
          + 52784
          + 1063936*N^-4
          - 1216256*N^-3
          - 417728*N^-2
          + 660272*N^-1
          - 113704*N
          - 9644*N^2
          + 7051*N^3
          + 1039*N^4
          + 85688064*z7*N^-4
          - 64266048*z7*N^-3
          - 931392*z7*N^-2
          + 8149680*z7*N^-1
          - 669438*z7
          - 683991/2*z7*N
          + 130977/4*z7*N^2
          + 14553/2*z7*N^3
          - 10752000*z6*N^-4
          + 9216000*z6*N^-3
          + 672000*z6*N^-2
          - 1920000*z6*N^-1
          + 36000*z6
          + 165000*z6*N
          + 3000*z6*N^2
          - 6750*z6*N^3
          - 750*z6*N^4
          + 17940480*z5*N^-4
          - 12417024*z5*N^-3
          - 1203456*z5*N^-2
          + 1917120*z5*N^-1
          + 114864*z5
          - 195588*z5*N
          - 24078*z5*N^2
          + 13302*z5*N^3
          + 2460*z5*N^4
          - 3018240*z4*N^-4
          + 4231296*z4*N^-3
          - 279936*z4*N^-2
          - 902952*z4*N^-1
          + 74718*z4
          + 63882*z4*N
          - 4995/2*z4*N^2
          - 1413*z4*N^3
          + 10804224*z3*N^-4
          - 11064576*z3*N^-3
          - 1370496*z3*N^-2
          + 3029136*z3*N^-1
          - 38004*z3
          - 245436*z3*N
          + 2721*z3*N^2
          + 6360*z3*N^3
          + 186*z3*N^4
          + 22093824*z3^2*N^-4
          - 17547264*z3^2*N^-3
          + 1660416*z3^2*N^-2
          + 1349376*z3^2*N^-1
          - 296640*z3^2
          + 1056*z3^2*N
          + 7752*z3^2*N^2
          - 1404*z3^2*N^3
          - 156*z3^2*N^4
          )

       + g_1^6*g_2*(
          + 3
          + 12*N^-2
          - 36*N^-1
          + 18*N
          + 3*N^2
          + 72*z3*N^-2
          - 72*z3*N^-1
          + 54*z3
          + 18*z3*N
          )

       + g_1^6*g_2^3*(
          + 1068
          + 832*N^-3
          - 1872*N^-2
          + 200*N^-1
          + 14*N
          - 156*N^2
          - 26*N^3
          + 61440*z5*N^-3
          - 61440*z5*N^-2
          + 19200*z5*N^-1
          + 1920*z5
          - 1920*z5*N
          - 9216*z4*N^-3
          + 14976*z4*N^-2
          - 3240*z4
          + 36*z4*N
          + 144*z4*N^2
          + 30720*z3*N^-3
          - 43392*z3*N^-2
          - 1248*z3*N^-1
          + 10656*z3
          - 168*z3*N
          - 624*z3*N^2
          - 24*z3*N^3
          )

       + g_1^6*g_2^5*(
          - 9236
          + 31488*N^-4
          - 74752*N^-3
          + 19120*N^-2
          + 44776*N^-1
          - 10670*N
          + 298*N^2
          + 953*N^3
          + 123*N^4
          + 17527104*z7*N^-4
          - 18098640*z7*N^-3
          + 4762800*z7*N^-2
          + 1333584*z7*N^-1
          - 1583631/2*z7
          - 83349/2*z7*N
          + 297675/8*z7*N^2
          + 35721/8*z7*N^3
          - 2803200*z6*N^-4
          + 5116800*z6*N^-3
          - 1008000*z6*N^-2
          - 1046400*z6*N^-1
          + 204300*z6
          + 95100*z6*N
          - 8325*z6*N^2
          - 5250*z6*N^3
          - 525*z6*N^4
          + 11286528*z5*N^-4
          - 14768640*z5*N^-3
          + 394176*z5*N^-2
          + 3884016*z5*N^-1
          - 385488*z5
          - 384780*z5*N
          + 22164*z5*N^2
          + 18234*z5*N^3
          + 1290*z5*N^4
          - 668160*z4*N^-4
          + 1327104*z4*N^-3
          - 235584*z4*N^-2
          - 383328*z4*N^-1
          + 67086*z4
          + 41850*z4*N
          - 5625/2*z4*N^2
          - 1548*z4*N^3
          - 45*z4*N^4
          + 1618944*z3*N^-4
          - 2731776*z3*N^-3
          + 281088*z3*N^-2
          + 893328*z3*N^-1
          - 134460*z3
          - 104976*z3*N
          + 7173*z3*N^2
          + 4524*z3*N^3
          + 180*z3*N^4
          + 2989056*z3^2*N^-4
          - 2593536*z3^2*N^-3
          + 370944*z3^2*N^-2
          + 180480*z3^2*N^-1
          - 67320*z3^2
          + 13560*z3^2*N
          + 2394*z3^2*N^2
          - 1524*z3^2*N^3
          - 174*z3^2*N^4
          )

       + g_1^8*g_2*(
          + 266
          + 64*N^-3
          - 320*N^-2
          + 156*N^-1
          - 78*N
          - 80*N^2
          - 8*N^3
          + 960*z5*N^-3
          - 2880*z5*N^-2
          + 1920*z5*N^-1
          - 480*z5
          - 540*z5*N
          - 60*z5*N^2
          - 288*z4*N^-3
          + 504*z4*N^-2
          - 288*z4*N^-1
          - 54*z4
          + 162*z4*N
          + 36*z4*N^2
          + 1056*z3*N^-3
          - 1728*z3*N^-2
          + 1104*z3*N^-1
          + 180*z3
          - 660*z3*N
          - 108*z3*N^2
          + 12*z3*N^3
          )

       + g_1^8*g_2^3*(
          - 14418
          + 5952*N^-4
          - 30448*N^-3
          + 19776*N^-2
          + 24772*N^-1
          - 8639*N
          + 1896*N^2
          + 1091*N^3
          + 93*N^4
          + 1481760*z7*N^-4
          - 2963520*z7*N^-3
          + 2092986*z7*N^-2
          - 324135*z7*N^-1
          - 398223/2*z7
          + 175959/4*z7*N
          + 27783/4*z7*N^2
          - 388800*z6*N^-4
          + 783600*z6*N^-3
          - 324600*z6*N^-2
          - 81000*z6*N^-1
          + 87300*z6
          - 6675*z6*N
          - 12825/2*z6*N^2
          - 75/2*z6*N^3
          + 547008*z5*N^-4
          - 1434768*z5*N^-3
          + 966096*z5*N^-2
          - 138096*z5*N^-1
          - 261384*z5
          + 98691*z5*N
          + 17295*z5*N^2
          - 4062*z5*N^3
          - 131040*z4*N^-4
          + 327384*z4*N^-3
          - 124956*z4*N^-2
          - 147528*z4*N^-1
          + 48429*z4
          + 49545/2*z4*N
          - 3285*z4*N^2
          - 2925/2*z4*N^3
          - 54*z4*N^4
          + 225984*z3*N^-4
          - 614064*z3*N^-3
          + 271656*z3*N^-2
          + 261432*z3*N^-1
          - 119982*z3
          - 38823*z3*N
          + 9798*z3*N^2
          + 2673*z3*N^3
          + 66*z3*N^4
          + 302976*z3^2*N^-4
          - 697440*z3^2*N^-3
          + 601392*z3^2*N^-2
          - 45072*z3^2*N^-1
          - 71856*z3^2
          + 3450*z3^2*N
          + 1413*z3^2*N^2
          - 33*z3^2*N^3
          )

       + g_1^10*g_2*(
          - 1667
          + 224*N^-4
          - 1496*N^-3
          + 1792*N^-2
          + 996*N^-1
          - 498*N
          + 448*N^2
          + 187*N^3
          + 14*N^4
          + 21168*z7*N^-4
          - 82026*z7*N^-3
          + 101871*z7*N^-2
          - 72765/2*z7*N^-1
          - 14553/4*z7
          + 51597/4*z7*N
          + 25137/8*z7*N^2
          + 1323/8*z7*N^3
          - 7200*z6*N^-4
          + 27000*z6*N^-3
          - 27000*z6*N^-2
          + 3600*z6*N^-1
          + 8550*z6
          - 8775/2*z6*N
          - 4725/2*z6*N^2
          - 225*z6*N^3
          + 11472*z5*N^-4
          - 57480*z5*N^-3
          + 63228*z5*N^-2
          - 13590*z5*N^-1
          - 15036*z5
          + 11964*z5*N
          + 3537*z5*N^2
          + 27*z5*N^3
          - 4752*z4*N^-4
          + 11664*z4*N^-3
          - 9162*z4*N^-2
          - 378*z4*N^-1
          + 12663/2*z4
          - 3447/2*z4*N
          - 2007*z4*N^2
          - 171*z4*N^3
          + 36*z4*N^4
          + 7776*z3*N^-4
          - 21264*z3*N^-3
          + 18036*z3*N^-2
          - 444*z3*N^-1
          - 11565*z3
          + 3633*z3*N
          + 3600*z3*N^2
          + 318*z3*N^3
          - 54*z3*N^4
          + 6912*z3^2*N^-4
          - 10800*z3^2*N^-3
          + 15120*z3^2*N^-2
          - 7776*z3^2*N^-1
          + 2592*z3^2
          + 2187*z3^2*N
          - 27*z3^2*N^2
          - 54*z3^2*N^3
          );

   tensONgamma_Phi =

       + g_1^2*(
          + 2
          - 4*N^-1
          + 2*N
          )

       + g_1^2*g_2^2*(
          + 16
          - 32*N^-2
          + 24*N^-1
          - 6*N
          - 2*N^2
          )

       + g_1^2*g_2^4*(
          - 312
          - 768*N^-3
          + 768*N^-2
          + 336*N^-1
          - 60*N
          + 30*N^2
          + 6*N^3
          )

       + g_1^2*g_2^6*(
          - 2048/3
          - 65536/3*N^-4
          + 81920/3*N^-3
          + 20480/3*N^-2
          - 41984/3*N^-1
          + 7168/3*N
          + 512/3*N^2
          - 448/3*N^3
          - 64/3*N^4
          - 30720*z4*N^-4
          + 32256*z4*N^-3
          + 9216*z4*N^-2
          - 11232*z4*N^-1
          - 360*z4
          + 864*z4*N
          - 6*z4*N^2
          - 18*z4*N^3
          - 65536*z3*N^-4
          + 69632*z3*N^-3
          + 19712*z3*N^-2
          - 25088*z3*N^-1
          - 848*z3
          + 2176*z3*N
          + 20*z3*N^2
          - 64*z3*N^3
          - 4*z3*N^4
          )

       + g_1^2*g_2^8*(
          + 155136
          - 786432*N^-5
          + 1179648*N^-4
          + 98304*N^-3
          - 688128*N^-2
          + 70656*N^-1
          - 12288*N
          - 17664*N^2
          - 192*N^3
          + 864*N^4
          + 96*N^5
          - 6553600*z6*N^-5
          + 7884800*z6*N^-4
          + 1100800*z6*N^-3
          - 2892800*z6*N^-2
          + 230400*z6*N^-1
          + 266800*z6
          - 27100*z6*N
          - 10300*z6*N^2
          + 675*z6*N^3
          + 300*z6*N^4
          + 25*z6*N^5
          - 6553600*z5*N^-5
          + 7757824*z5*N^-4
          + 1107968*z5*N^-3
          - 2721792*z5*N^-2
          + 221184*z5*N^-1
          + 219552*z5
          - 24968*z5*N
          - 7048*z5*N^2
          + 586*z5*N^3
          + 264*z5*N^4
          + 30*z5*N^5
          - 860160*z4*N^-5
          + 1093632*z4*N^-4
          + 144384*z4*N^-3
          - 454656*z4*N^-2
          + 30432*z4*N^-1
          + 51216*z4
          - 3744*z4*N
          - 1224*z4*N^2
          + 198*z4*N^3
          - 63*z4*N^4
          - 15*z4*N^5
          - 6635520*z3*N^-5
          + 8708096*z3*N^-4
          + 1062912*z3*N^-3
          - 3918848*z3*N^-2
          + 299456*z3*N^-1
          + 558688*z3
          - 42272*z3*N
          - 34432*z3*N^2
          + 964*z3*N^3
          + 906*z3*N^4
          + 50*z3*N^5
          + 524288*z3^2*N^-5
          - 630784*z3^2*N^-4
          - 88064*z3^2*N^-3
          + 231424*z3^2*N^-2
          - 18432*z3^2*N^-1
          - 21344*z3^2
          + 2168*z3^2*N
          + 824*z3^2*N^2
          - 54*z3^2*N^3
          - 24*z3^2*N^4
          - 2*z3^2*N^5
          )

       + g_1^4*(
          + 4
          - 8*N^-2
          + 12*N^-1
          - 6*N
          - 2*N^2
          )

       + g_1^4*g_2^2*(
          - 84
          - 64*N^-3
          + 144*N^-2
          - 8*N^-1
          - 2*N
          + 12*N^2
          + 2*N^3
          - 1536*z3*N^-3
          + 1536*z3*N^-2
          + 480*z3*N^-1
          - 480*z3
          - 24*z3*N
          + 24*z3*N^2
          )

       + g_1^4*g_2^4*(
          - 40/3
          - 8192/3*N^-4
          + 14080/3*N^-3
          + 1792/3*N^-2
          - 10000/3*N^-1
          + 2444/3*N
          + 154/3*N^2
          - 206/3*N^3
          - 32/3*N^4
          - 143360*z5*N^-4
          + 158720*z5*N^-3
          + 40960*z5*N^-2
          - 61440*z5*N^-1
          - 1440*z5
          + 6720*z5*N
          + 200*z5*N^2
          - 320*z5*N^3
          - 40*z5*N^4
          + 30720*z4*N^-4
          - 38400*z4*N^-3
          - 5760*z4*N^-2
          + 15840*z4*N^-1
          - 720*z4
          - 1800*z4*N
          + 60*z4*N^2
          + 60*z4*N^3
          - 61440*z3*N^-4
          + 77312*z3*N^-3
          + 11008*z3*N^-2
          - 31904*z3*N^-1
          + 1648*z3
          + 3640*z3*N
          - 140*z3*N^2
          - 124*z3*N^3
          )

       + g_1^4*g_2^6*(
          + 40544
          - 274432/3*N^-5
          + 461824/3*N^-4
          + 24832*N^-3
          - 384448/3*N^-2
          + 24640/3*N^-1
          - 6560/3*N
          - 17812/3*N^2
          - 176*N^3
          + 1054/3*N^4
          + 134/3*N^5
          - 20772864*z7*N^-5
          + 25966080*z7*N^-4
          + 2822400*z7*N^-3
          - 9878400*z7*N^-2
          + 1037232*z7*N^-1
          + 989604*z7
          - 130536*z7*N
          - 39249*z7*N^2
          + 4851*z7*N^3
          + 882*z7*N^4
          + 5734400*z6*N^-5
          - 7782400*z6*N^-4
          - 768000*z6*N^-3
          + 3660800*z6*N^-2
          - 352000*z6*N^-1
          - 590400*z6
          + 52000*z6*N
          + 48400*z6*N^2
          - 600*z6*N^3
          - 2000*z6*N^4
          - 200*z6*N^5
          - 10731520*z5*N^-5
          + 14376960*z5*N^-4
          + 1622016*z5*N^-3
          - 6767104*z5*N^-2
          + 579008*z5*N^-1
          + 1093440*z5
          - 87296*z5*N
          - 90336*z5*N^2
          + 612*z5*N^3
          + 3820*z5*N^4
          + 400*z5*N^5
          + 1843200*z4*N^-5
          - 2777088*z4*N^-4
          + 59904*z4*N^-3
          + 1291200*z4*N^-2
          - 266880*z4*N^-1
          - 204636*z4
          + 40632*z4*N
          + 15759*z4*N^2
          - 1614*z4*N^3
          - 477*z4*N^4
          - 2940928*z3*N^-5
          + 5003264*z3*N^-4
          - 577536*z3*N^-3
          - 2350336*z3*N^-2
          + 592352*z3*N^-1
          + 375480*z3
          - 77192*z3*N
          - 28742*z3*N^2
          + 2724*z3*N^3
          + 898*z3*N^4
          + 16*z3*N^5
          - 4292608*z3^2*N^-5
          + 5488640*z3^2*N^-4
          + 6144*z3^2*N^-3
          - 1573888*z3^2*N^-2
          + 371456*z3^2*N^-1
          + 17856*z3^2
          - 28064*z3^2*N
          + 10384*z3^2*N^2
          + 696*z3^2*N^3
          - 560*z3^2*N^4
          - 56*z3^2*N^5
          )

       + g_1^6*(
          - 54
          - 16*N^-3
          + 64*N^-2
          - 24*N^-1
          + 12*N
          + 16*N^2
          + 2*N^3
          - 96*z3*N^-3
          + 144*z3*N^-2
          - 72*z3*N^-1
          - 36*z3
          + 48*z3*N
          + 12*z3*N^2
          )

       + g_1^6*g_2^2*(
          + 4000/3
          - 128/3*N^-4
          + 5600/3*N^-3
          - 1984*N^-2
          - 4112/3*N^-1
          + 1390/3*N
          - 206*N^2
          - 178/3*N^3
          - 2/3*N^4
          - 40960*z5*N^-4
          + 61440*z5*N^-3
          - 12800*z5*N^-2
          - 15360*z5*N^-1
          + 8320*z5
          - 640*z5*N^2
          + 4224*z4*N^-4
          - 8544*z4*N^-3
          + 2112*z4*N^-2
          + 4008*z4*N^-1
          - 1344*z4
          - 636*z4*N
          + 138*z4*N^2
          + 42*z4*N^3
          - 14336*z3*N^-4
          + 33536*z3*N^-3
          - 10048*z3*N^-2
          - 15968*z3*N^-1
          + 4992*z3
          + 2344*z3*N
          - 412*z3*N^2
          - 112*z3*N^3
          + 4*z3*N^4
          )

       + g_1^6*g_2^4*(
          + 16664
          - 17408/3*N^-5
          + 272896/3*N^-4
          - 107968*N^-3
          - 170560/3*N^-2
          + 259088/3*N^-1
          - 65776/3*N
          - 10774/3*N^2
          + 1748*N^3
          + 1168/3*N^4
          + 34/3*N^5
          - 7789824*z7*N^-5
          + 11938752*z7*N^-4
          - 2243808*z7*N^-3
          - 3556224*z7*N^-2
          + 1706670*z7*N^-1
          + 138915*z7
          - 403515/2*z7*N
          - 11907/4*z7*N^2
          + 9261*z7*N^3
          + 3969/4*z7*N^4
          + 1587200*z6*N^-5
          - 3084800*z6*N^-4
          + 1004800*z6*N^-3
          + 1100800*z6*N^-2
          - 588400*z6*N^-1
          - 94200*z6
          + 73300*z6*N
          + 5150*z6*N^2
          - 3250*z6*N^3
          - 550*z6*N^4
          - 50*z6*N^5
          - 2929664*z5*N^-5
          + 6622720*z5*N^-4
          - 2753600*z5*N^-3
          - 2319168*z5*N^-2
          + 1336480*z5*N^-1
          + 183616*z5
          - 137220*z5*N
          - 9012*z5*N^2
          + 4524*z5*N^3
          + 1144*z5*N^4
          + 180*z5*N^5
          + 393216*z4*N^-5
          - 1024512*z4*N^-4
          + 463488*z4*N^-3
          + 486624*z4*N^-2
          - 283656*z4*N^-1
          - 85836*z4
          + 44730*z4*N
          + 8589*z4*N^2
          - 2268*z4*N^3
          - 384*z4*N^4
          + 9*z4*N^5
          - 477184*z3*N^-5
          + 1478656*z3*N^-4
          - 886656*z3*N^-3
          - 614080*z3*N^-2
          + 490032*z3*N^-1
          + 88648*z3
          - 75076*z3*N
          - 8742*z3*N^2
          + 3964*z3*N^3
          + 464*z3*N^4
          - 26*z3*N^5
          - 1601536*z3^2*N^-5
          + 2126848*z3^2*N^-4
          + 150016*z3^2*N^-3
          - 866816*z3^2*N^-2
          + 106976*z3^2*N^-1
          + 99408*z3^2
          - 11048*z3^2*N
          - 3796*z3^2*N^2
          - 28*z3^2*N^3
          - 28*z3^2*N^4
          + 4*z3^2*N^5
          )

       + g_1^8*(
          + 868/3
          - 160/3*N^-4
          + 928/3*N^-3
          - 896/3*N^-2
          - 260*N^-1
          + 130*N
          - 224/3*N^2
          - 116/3*N^3
          - 10/3*N^4
          - 1280*z5*N^-4
          + 4480*z5*N^-3
          - 3840*z5*N^-2
          + 1680*z5
          - 600*z5*N
          - 400*z5*N^2
          - 40*z5*N^3
          + 384*z4*N^-4
          - 864*z4*N^-3
          + 528*z4*N^-2
          + 216*z4*N^-1
          - 444*z4
          + 24*z4*N
          + 132*z4*N^2
          + 24*z4*N^3
          - 1152*z3*N^-4
          + 2720*z3*N^-3
          - 1776*z3*N^-2
          - 608*z3*N^-1
          + 1416*z3
          - 104*z3*N
          - 420*z3*N^2
          - 76*z3*N^3
          )

       + g_1^8*g_2^2*(
          + 1304/3
          + 256/3*N^-5
          + 31040/3*N^-4
          - 57472/3*N^-3
          - 3792*N^-2
          + 18576*N^-1
          - 6824*N
          - 676*N^2
          + 2540/3*N^3
          + 482/3*N^4
          - 2/3*N^5
          - 1128960*z7*N^-5
          + 2822400*z7*N^-4
          - 2159136*z7*N^-3
          - 84672*z7*N^-2
          + 825552*z7*N^-1
          - 232848*z7
          - 64386*z7*N
          + 19404*z7*N^2
          + 2646*z7*N^3
          + 230400*z6*N^-5
          - 608000*z6*N^-4
          + 364800*z6*N^-3
          + 158400*z6*N^-2
          - 193600*z6*N^-1
          + 23600*z6
          + 33200*z6*N
          - 5900*z6*N^2
          - 2800*z6*N^3
          - 100*z6*N^4
          - 512640*z5*N^-5
          + 1339808*z5*N^-4
          - 836400*z5*N^-3
          - 221168*z5*N^-2
          + 366648*z5*N^-1
          - 114026*z5
          - 48885*z5*N
          + 22583*z5*N^2
          + 4377*z5*N^3
          - 297*z5*N^4
          + 59904*z4*N^-5
          - 190464*z4*N^-4
          + 146016*z4*N^-3
          + 76896*z4*N^-2
          - 105672*z4*N^-1
          - 10572*z4
          + 24204*z4*N
          + 1953*z4*N^2
          - 1986*z4*N^3
          - 285*z4*N^4
          + 6*z4*N^5
          - 103424*z3*N^-5
          + 421376*z3*N^-4
          - 368064*z3*N^-3
          - 186272*z3*N^-2
          + 260864*z3*N^-1
          + 31232*z3
          - 55444*z3*N
          - 4470*z3*N^2
          + 3792*z3*N^3
          + 430*z3*N^4
          - 20*z3*N^5
          - 233472*z3^2*N^-5
          + 652288*z3^2*N^-4
          - 609792*z3^2*N^-3
          - 5376*z3^2*N^-2
          + 267776*z3^2*N^-1
          - 46528*z3^2
          - 27232*z3^2*N
          + 1840*z3^2*N^2
          + 512*z3^2*N^3
          - 16*z3^2*N^4
          )

       + g_1^10*(
          - 1342/3
          - 640/3*N^-5
          + 5024/3*N^-4
          - 9280/3*N^-3
          - 232*N^-2
          + 11228/3*N^-1
          - 5614/3*N
          - 58*N^2
          + 1160/3*N^3
          + 314/3*N^4
          + 20/3*N^5
          - 28224*z7*N^-5
          + 123480*z7*N^-4
          - 176400*z7*N^-3
          + 61740*z7*N^-2
          + 48510*z7*N^-1
          - 87759/2*z7
          + 3969/2*z7*N
          + 41895/4*z7*N^2
          + 2205*z7*N^3
          + 441/4*z7*N^4
          + 9600*z6*N^-5
          - 40800*z6*N^-4
          + 49200*z6*N^-3
          - 4800*z6*N^-2
          - 27000*z6*N^-1
          + 13950*z6
          + 5925*z6*N
          - 4200*z6*N^2
          - 1725*z6*N^3
          - 150*z6*N^4
          - 22176*z5*N^-5
          + 90368*z5*N^-4
          - 108176*z5*N^-3
          + 9912*z5*N^-2
          + 57490*z5*N^-1
          - 27386*z5
          - 11929*z5*N
          + 8133*z5*N^2
          + 3451*z5*N^3
          + 313*z5*N^4
          + 5568*z4*N^-5
          - 17568*z4*N^-4
          + 16104*z4*N^-3
          + 2964*z4*N^-2
          - 13650*z4*N^-1
          + 4371*z4
          + 5172*z4*N
          - 1461*z4*N^2
          - 1314*z4*N^3
          - 186*z4*N^4
          - 8576*z3*N^-5
          + 30912*z3*N^-4
          - 31888*z3*N^-3
          - 1912*z3*N^-2
          + 24452*z3*N^-1
          - 10202*z3
          - 8596*z3*N
          + 3218*z3*N^2
          + 2276*z3*N^3
          + 312*z3*N^4
          + 4*z3*N^5
          - 9216*z3^2*N^-5
          + 19008*z3^2*N^-4
          - 22752*z3^2*N^-3
          + 13248*z3^2*N^-2
          + 1440*z3^2*N^-1
          - 6372*z3^2
          + 3222*z3^2*N
          + 1512*z3^2*N^2
          - 54*z3^2*N^3
          - 36*z3^2*N^4
          );

   tensONgamma_sigma =

       + g_2^2*(
          + 4
          - 16*N^-1
          + 2*N
          )

       + g_2^4*(
          + 48
          - 256*N^-2
          + 128*N^-1
          - 16*N
          - 4*N^2
          )

       + g_2^6*(
          - 880
          - 5120*N^-3
          + 3840*N^-2
          + 960*N^-1
          - 120*N
          + 60*N^2
          + 10*N^3
          - 30720*z3*N^-3
          + 16896*z3*N^-2
          + 2304*z3*N^-1
          - 1632*z3
          - 24*z3*N
          + 36*z3*N^2
          )

       + g_2^8*(
          - 576
          - 147456*N^-4
          + 147456*N^-3
          + 18432*N^-2
          - 46080*N^-1
          + 5760*N
          + 288*N^2
          - 288*N^3
          - 36*N^4
          - 5242880*z5*N^-4
          + 3686400*z5*N^-3
          + 102400*z5*N^-2
          - 419840*z5*N^-1
          + 25600*z5
          + 16320*z5*N
          - 720*z5*N^2
          - 440*z5*N^3
          - 40*z5*N^4
          + 737280*z4*N^-4
          - 589824*z4*N^-3
          - 46080*z4*N^-2
          + 103680*z4*N^-1
          - 2304*z4
          - 5904*z4*N
          + 144*z4*N^2
          + 108*z4*N^3
          - 2457600*z3*N^-4
          + 1966080*z3*N^-3
          + 153600*z3*N^-2
          - 345600*z3*N^-1
          + 7680*z3
          + 19680*z3*N
          - 480*z3*N^2
          - 360*z3*N^3
          )

       + g_2^10*(
          + 409536
          - 5177344*N^-5
          + 6471680*N^-4
          - 2426880*N^-2
          + 303360*N^-1
          - 37920*N
          - 37920*N^2
          + 1580*N^4
          + 158*N^5
          - 1148829696*z7*N^-5
          + 964583424*z7*N^-4
          - 77220864*z7*N^-3
          - 104993280*z7*N^-2
          + 19813248*z7*N^-1
          + 3556224*z7
          - 931392*z7*N
          - 68796*z7*N^2
          + 19845*z7*N^3
          + 3969/2*z7*N^4
          + 235929600*z6*N^-5
          - 224870400*z6*N^-4
          + 7372800*z6*N^-3
          + 40780800*z6*N^-2
          - 5299200*z6*N^-1
          - 2808000*z6
          + 360000*z6*N
          + 103500*z6*N^2
          - 7200*z6*N^3
          - 2925*z6*N^4
          - 225*z6*N^5
          - 539361280*z5*N^-5
          + 504365056*z5*N^-4
          - 18735104*z5*N^-3
          - 84867072*z5*N^-2
          + 11311616*z5*N^-1
          + 5125632*z5
          - 716512*z5*N
          - 170440*z5*N^2
          + 13400*z5*N^3
          + 6094*z5*N^4
          + 610*z5*N^5
          + 72253440*z4*N^-5
          - 75866112*z4*N^-4
          + 903168*z4*N^-3
          + 18514944*z4*N^-2
          - 2201472*z4*N^-1
          - 1792224*z4
          + 186984*z4*N
          + 79380*z4*N^2
          - 4410*z4*N^3
          - 1323*z4*N^4
          - 139395072*z3*N^-5
          + 146522112*z3*N^-4
          - 1732608*z3*N^-3
          - 35887104*z3*N^-2
          + 4269312*z3*N^-1
          + 3500352*z3
          - 364464*z3*N
          - 158040*z3*N^2
          + 8460*z3*N^3
          + 2778*z3*N^4
          + 24*z3*N^5
          - 238288896*z3^2*N^-5
          + 196706304*z3^2*N^-4
          - 17399808*z3^2*N^-3
          - 19335168*z3^2*N^-2
          + 4165632*z3^2*N^-1
          + 339840*z3^2
          - 158400*z3^2*N
          + 14040*z3^2*N^2
          + 1512*z3^2*N^3
          - 702*z3^2*N^4
          - 54*z3^2*N^5
          )

       + g_1^2*(
          + 2
          )

       + g_1^2*g_2^2*(
          - 8
          + 32*N^-1
          - 4*N
          )

       + g_1^2*g_2^4*(
          - 48
          + 256*N^-2
          - 128*N^-1
          + 16*N
          + 4*N^2
          )

       + g_1^2*g_2^6*(
          - 122880*z4*N^-3
          + 67584*z4*N^-2
          + 9216*z4*N^-1
          - 6528*z4
          - 96*z4*N
          + 144*z4*N^2
          + 237568*z3*N^-3
          - 129024*z3*N^-2
          - 16896*z3*N^-1
          + 11648*z3
          - 192*z3*N^2
          + 16*z3*N^3
          )

       + g_1^2*g_2^8*(
          - 896
          - 229376*N^-4
          + 229376*N^-3
          + 28672*N^-2
          - 71680*N^-1
          + 8960*N
          + 448*N^2
          - 448*N^3
          - 56*N^4
          - 36044800*z6*N^-4
          + 25344000*z6*N^-3
          + 704000*z6*N^-2
          - 2886400*z6*N^-1
          + 176000*z6
          + 112200*z6*N
          - 4950*z6*N^2
          - 3025*z6*N^3
          - 275*z6*N^4
          + 58654720*z5*N^-4
          - 39940096*z5*N^-3
          - 568320*z5*N^-2
          + 3883520*z5*N^-1
          - 310016*z5
          - 116816*z5*N
          + 7276*z5*N^2
          + 4082*z5*N^3
          + 550*z5*N^4
          - 16355328*z4*N^-4
          + 13049856*z4*N^-3
          + 1011456*z4*N^-2
          - 2270400*z4*N^-1
          + 52320*z4
          + 125628*z4*N
          - 3564*z4*N^2
          - 2085*z4*N^3
          + 42*z4*N^4
          + 16211968*z3*N^-4
          - 12861440*z3*N^-3
          - 979456*z3*N^-2
          + 2186880*z3*N^-1
          - 54464*z3
          - 113032*z3*N
          + 4328*z3*N^2
          + 1398*z3*N^3
          - 132*z3*N^4
          - 6553600*z3^2*N^-4
          + 4608000*z3^2*N^-3
          + 128000*z3^2*N^-2
          - 524800*z3^2*N^-1
          + 32000*z3^2
          + 20400*z3^2*N
          - 900*z3^2*N^2
          - 550*z3^2*N^3
          - 50*z3^2*N^4
          )

       + g_1^4*(
          - 4
          + 8*N^-1
          - 4*N
          )

       + g_1^4*g_2^2*(
          - 204
          + 384*N^-2
          - 240*N^-1
          + 66*N
          + 24*N^2
          + 1920*z3*N^-2
          - 960*z3*N^-1
          - 120*z3
          + 60*z3*N
          )

       + g_1^4*g_2^4*(
          + 17920/3
          + 46592/3*N^-3
          - 41216/3*N^-2
          - 23072/3*N^-1
          + 3976/3*N
          - 1736/3*N^2
          - 364/3*N^3
          + 286720*z5*N^-3
          - 174080*z5*N^-2
          - 25600*z5*N^-1
          + 23040*z5
          + 1600*z5*N
          - 1120*z5*N^2
          - 160*z5*N^3
          - 15360*z4*N^-3
          + 11520*z4*N^-2
          + 960*z4*N^-1
          - 1680*z4
          + 60*z4*N^2
          + 93184*z3*N^-3
          - 68096*z3*N^-2
          - 7232*z3*N^-1
          + 10112*z3
          + 208*z3*N
          - 368*z3*N^2
          - 8*z3*N^3
          )

       + g_1^4*g_2^6*(
          + 105568/3
          + 2127872/3*N^-4
          - 2432512/3*N^-3
          - 835456/3*N^-2
          + 1320544/3*N^-1
          - 227408/3*N
          - 19288/3*N^2
          + 14102/3*N^3
          + 2078/3*N^4
          + 57125376*z7*N^-4
          - 42844032*z7*N^-3
          - 620928*z7*N^-2
          + 5433120*z7*N^-1
          - 446292*z7
          - 227997*z7*N
          + 43659/2*z7*N^2
          + 4851*z7*N^3
          - 7168000*z6*N^-4
          + 6144000*z6*N^-3
          + 448000*z6*N^-2
          - 1280000*z6*N^-1
          + 24000*z6
          + 110000*z6*N
          + 2000*z6*N^2
          - 4500*z6*N^3
          - 500*z6*N^4
          + 11960320*z5*N^-4
          - 8278016*z5*N^-3
          - 802304*z5*N^-2
          + 1278080*z5*N^-1
          + 76576*z5
          - 130392*z5*N
          - 16052*z5*N^2
          + 8868*z5*N^3
          + 1640*z5*N^4
          - 2012160*z4*N^-4
          + 2820864*z4*N^-3
          - 186624*z4*N^-2
          - 601968*z4*N^-1
          + 49812*z4
          + 42588*z4*N
          - 1665*z4*N^2
          - 942*z4*N^3
          + 7202816*z3*N^-4
          - 7376384*z3*N^-3
          - 913664*z3*N^-2
          + 2019424*z3*N^-1
          - 25336*z3
          - 163624*z3*N
          + 1814*z3*N^2
          + 4240*z3*N^3
          + 124*z3*N^4
          + 14729216*z3^2*N^-4
          - 11698176*z3^2*N^-3
          + 1106944*z3^2*N^-2
          + 899584*z3^2*N^-1
          - 197760*z3^2
          + 704*z3^2*N
          + 5168*z3^2*N^2
          - 936*z3^2*N^3
          - 104*z3^2*N^4
          )

       + g_1^6*(
          + 2
          + 8*N^-2
          - 24*N^-1
          + 12*N
          + 2*N^2
          + 48*z3*N^-2
          - 48*z3*N^-1
          + 36*z3
          + 12*z3*N
          )

       + g_1^6*g_2^2*(
          + 712
          + 1664/3*N^-3
          - 1248*N^-2
          + 400/3*N^-1
          + 28/3*N
          - 104*N^2
          - 52/3*N^3
          + 40960*z5*N^-3
          - 40960*z5*N^-2
          + 12800*z5*N^-1
          + 1280*z5
          - 1280*z5*N
          - 6144*z4*N^-3
          + 9984*z4*N^-2
          - 2160*z4
          + 24*z4*N
          + 96*z4*N^2
          + 20480*z3*N^-3
          - 28928*z3*N^-2
          - 832*z3*N^-1
          + 7104*z3
          - 112*z3*N
          - 416*z3*N^2
          - 16*z3*N^3
          )

       + g_1^6*g_2^4*(
          - 18472/3
          + 20992*N^-4
          - 149504/3*N^-3
          + 38240/3*N^-2
          + 89552/3*N^-1
          - 21340/3*N
          + 596/3*N^2
          + 1906/3*N^3
          + 82*N^4
          + 11684736*z7*N^-4
          - 12065760*z7*N^-3
          + 3175200*z7*N^-2
          + 889056*z7*N^-1
          - 527877*z7
          - 27783*z7*N
          + 99225/4*z7*N^2
          + 11907/4*z7*N^3
          - 1868800*z6*N^-4
          + 3411200*z6*N^-3
          - 672000*z6*N^-2
          - 697600*z6*N^-1
          + 136200*z6
          + 63400*z6*N
          - 5550*z6*N^2
          - 3500*z6*N^3
          - 350*z6*N^4
          + 7524352*z5*N^-4
          - 9845760*z5*N^-3
          + 262784*z5*N^-2
          + 2589344*z5*N^-1
          - 256992*z5
          - 256520*z5*N
          + 14776*z5*N^2
          + 12156*z5*N^3
          + 860*z5*N^4
          - 445440*z4*N^-4
          + 884736*z4*N^-3
          - 157056*z4*N^-2
          - 255552*z4*N^-1
          + 44724*z4
          + 27900*z4*N
          - 1875*z4*N^2
          - 1032*z4*N^3
          - 30*z4*N^4
          + 1079296*z3*N^-4
          - 1821184*z3*N^-3
          + 187392*z3*N^-2
          + 595552*z3*N^-1
          - 89640*z3
          - 69984*z3*N
          + 4782*z3*N^2
          + 3016*z3*N^3
          + 120*z3*N^4
          + 1992704*z3^2*N^-4
          - 1729024*z3^2*N^-3
          + 247296*z3^2*N^-2
          + 120320*z3^2*N^-1
          - 44880*z3^2
          + 9040*z3^2*N
          + 1596*z3^2*N^2
          - 1016*z3^2*N^3
          - 116*z3^2*N^4
          )

       + g_1^8*(
          + 532/3
          + 128/3*N^-3
          - 640/3*N^-2
          + 104*N^-1
          - 52*N
          - 160/3*N^2
          - 16/3*N^3
          + 640*z5*N^-3
          - 1920*z5*N^-2
          + 1280*z5*N^-1
          - 320*z5
          - 360*z5*N
          - 40*z5*N^2
          - 192*z4*N^-3
          + 336*z4*N^-2
          - 192*z4*N^-1
          - 36*z4
          + 108*z4*N
          + 24*z4*N^2
          + 704*z3*N^-3
          - 1152*z3*N^-2
          + 736*z3*N^-1
          + 120*z3
          - 440*z3*N
          - 72*z3*N^2
          + 8*z3*N^3
          )

       + g_1^8*g_2^2*(
          - 9612
          + 3968*N^-4
          - 60896/3*N^-3
          + 13184*N^-2
          + 49544/3*N^-1
          - 17278/3*N
          + 1264*N^2
          + 2182/3*N^3
          + 62*N^4
          + 987840*z7*N^-4
          - 1975680*z7*N^-3
          + 1395324*z7*N^-2
          - 216090*z7*N^-1
          - 132741*z7
          + 58653/2*z7*N
          + 9261/2*z7*N^2
          - 259200*z6*N^-4
          + 522400*z6*N^-3
          - 216400*z6*N^-2
          - 54000*z6*N^-1
          + 58200*z6
          - 4450*z6*N
          - 4275*z6*N^2
          - 25*z6*N^3
          + 364672*z5*N^-4
          - 956512*z5*N^-3
          + 644064*z5*N^-2
          - 92064*z5*N^-1
          - 174256*z5
          + 65794*z5*N
          + 11530*z5*N^2
          - 2708*z5*N^3
          - 87360*z4*N^-4
          + 218256*z4*N^-3
          - 83304*z4*N^-2
          - 98352*z4*N^-1
          + 32286*z4
          + 16515*z4*N
          - 2190*z4*N^2
          - 975*z4*N^3
          - 36*z4*N^4
          + 150656*z3*N^-4
          - 409376*z3*N^-3
          + 181104*z3*N^-2
          + 174288*z3*N^-1
          - 79988*z3
          - 25882*z3*N
          + 6532*z3*N^2
          + 1782*z3*N^3
          + 44*z3*N^4
          + 201984*z3^2*N^-4
          - 464960*z3^2*N^-3
          + 400928*z3^2*N^-2
          - 30048*z3^2*N^-1
          - 47904*z3^2
          + 2300*z3^2*N
          + 942*z3^2*N^2
          - 22*z3^2*N^3
          )

       + g_1^10*(
          - 3334/3
          + 448/3*N^-4
          - 2992/3*N^-3
          + 3584/3*N^-2
          + 664*N^-1
          - 332*N
          + 896/3*N^2
          + 374/3*N^3
          + 28/3*N^4
          + 14112*z7*N^-4
          - 54684*z7*N^-3
          + 67914*z7*N^-2
          - 24255*z7*N^-1
          - 4851/2*z7
          + 17199/2*z7*N
          + 8379/4*z7*N^2
          + 441/4*z7*N^3
          - 4800*z6*N^-4
          + 18000*z6*N^-3
          - 18000*z6*N^-2
          + 2400*z6*N^-1
          + 5700*z6
          - 2925*z6*N
          - 1575*z6*N^2
          - 150*z6*N^3
          + 7648*z5*N^-4
          - 38320*z5*N^-3
          + 42152*z5*N^-2
          - 9060*z5*N^-1
          - 10024*z5
          + 7976*z5*N
          + 2358*z5*N^2
          + 18*z5*N^3
          - 3168*z4*N^-4
          + 7776*z4*N^-3
          - 6108*z4*N^-2
          - 252*z4*N^-1
          + 4221*z4
          - 1149*z4*N
          - 1338*z4*N^2
          - 114*z4*N^3
          + 24*z4*N^4
          + 5184*z3*N^-4
          - 14176*z3*N^-3
          + 12024*z3*N^-2
          - 296*z3*N^-1
          - 7710*z3
          + 2422*z3*N
          + 2400*z3*N^2
          + 212*z3*N^3
          - 36*z3*N^4
          + 4608*z3^2*N^-4
          - 7200*z3^2*N^-3
          + 10080*z3^2*N^-2
          - 5184*z3^2*N^-1
          + 1728*z3^2
          + 1458*z3^2*N
          - 18*z3^2*N^2
          - 36*z3^2*N^3
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Coefficients of renormalization constants for general coupling tensor
                         in MSbar and MOM schemes

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


a^{MSbar}_(11|11) = - 1/4; 

a^{MSbar}_(22|21) = - 1/8; 
a^{MSbar}_(21|21) = + 1/8; 

a^{MSbar}_(33|32) = - 1/48; 
a^{MSbar}_(33|33) = - 1/24; 
a^{MSbar}_(33|34) = - 1/24; 

a^{MSbar}_(32|32) = + 1/48; 
a^{MSbar}_(32|33) = + 1/24; 
a^{MSbar}_(32|34) = + 1/8; 

a^{MSbar}_(31|31) = - 1/4*z3; 
a^{MSbar}_(31|32) = + 1/48; 
a^{MSbar}_(31|33) = + 1/24; 
a^{MSbar}_(31|34) = - 1/6; 

a^{MSbar}_(44|45) = - 1/64; 
a^{MSbar}_(44|46) = - 1/64; 
a^{MSbar}_(44|48) = - 1/192; 
a^{MSbar}_(44|49) = - 1/64; 
a^{MSbar}_(44|410) = - 1/64; 
a^{MSbar}_(44|411) = - 1/64; 
a^{MSbar}_(44|412) = - 1/96; 
a^{MSbar}_(44|413) = - 1/96; 

a^{MSbar}_(43|45) = + 1/64; 
a^{MSbar}_(43|46) = + 1/24; 
a^{MSbar}_(43|48) = + 1/64; 
a^{MSbar}_(43|49) = + 1/24; 
a^{MSbar}_(43|410) = + 1/24; 
a^{MSbar}_(43|411) = + 1/64; 
a^{MSbar}_(43|412) = + 1/32; 
a^{MSbar}_(43|413) = + 1/16; 

a^{MSbar}_(42|42) = - 1/16*z3; 
a^{MSbar}_(42|43) = - 1/16*z3; 
a^{MSbar}_(42|44) = - 1/8*z3; 
a^{MSbar}_(42|45) = + 1/64; 
a^{MSbar}_(42|46) = - 5/192; 
a^{MSbar}_(42|47) = - 3/16*z3; 
a^{MSbar}_(42|48) = - 1/192; 
a^{MSbar}_(42|49) = - 5/192; 
a^{MSbar}_(42|410) = - 5/192; 
a^{MSbar}_(42|411) = + 1/64; 
a^{MSbar}_(42|412) = - 1/96; 
a^{MSbar}_(42|413) = - 19/96; 

a^{MSbar}_(41|41) = + 5/4*z5; 
a^{MSbar}_(41|42) = - 3/32*z4 + 3/16*z3; 
a^{MSbar}_(41|43) = - 3/32*z4 + 3/16*z3; 
a^{MSbar}_(41|44) = - 3/16*z4 + 3/8*z3; 
a^{MSbar}_(41|45) = + 1/64 - 1/32*z3; 
a^{MSbar}_(41|46) = - 1/24; 
a^{MSbar}_(41|47) = + 3/32*z4 + 3/16*z3; 
a^{MSbar}_(41|48) = - 5/192; 
a^{MSbar}_(41|49) = - 1/24; 
a^{MSbar}_(41|410) = - 1/24; 
a^{MSbar}_(41|411) = + 1/64 - 1/32*z3; 
a^{MSbar}_(41|412) = - 5/96 + 1/16*z3; 
a^{MSbar}_(41|413) = + 5/16; 

a^{MSbar}_(55|54) = - 1/320; 
a^{MSbar}_(55|56) = - 1/160; 
a^{MSbar}_(55|515) = - 1/320; 
a^{MSbar}_(55|532) = - 1/480; 
a^{MSbar}_(55|533) = - 1/160; 
a^{MSbar}_(55|534) = - 1/160; 
a^{MSbar}_(55|535) = - 1/160; 
a^{MSbar}_(55|536) = - 1/240; 
a^{MSbar}_(55|537) = - 1/240; 
a^{MSbar}_(55|538) = - 1/160; 
a^{MSbar}_(55|543) = - 1/320; 
a^{MSbar}_(55|544) = - 1/320; 
a^{MSbar}_(55|547) = - 1/480; 
a^{MSbar}_(55|548) = - 1/480; 
a^{MSbar}_(55|549) = - 1/160; 
a^{MSbar}_(55|550) = - 1/160; 
a^{MSbar}_(55|551) = - 1/240; 
a^{MSbar}_(55|552) = - 1/240; 
a^{MSbar}_(55|553) = - 1/240; 
a^{MSbar}_(55|554) = - 1/240; 
a^{MSbar}_(55|555) = - 1/160; 
a^{MSbar}_(55|556) = - 1/160; 
a^{MSbar}_(55|558) = - 1/960; 
a^{MSbar}_(55|559) = - 1/320; 
a^{MSbar}_(55|560) = - 1/320; 
a^{MSbar}_(55|561) = - 1/320; 
a^{MSbar}_(55|562) = - 1/480; 
a^{MSbar}_(55|563) = - 1/480; 

a^{MSbar}_(54|54) = + 1/320; 
a^{MSbar}_(54|56) = + 1/64; 
a^{MSbar}_(54|515) = + 1/80; 
a^{MSbar}_(54|532) = + 11/1920; 
a^{MSbar}_(54|533) = + 1/64; 
a^{MSbar}_(54|534) = + 1/64; 
a^{MSbar}_(54|535) = + 1/160; 
a^{MSbar}_(54|536) = + 11/960; 
a^{MSbar}_(54|537) = + 11/480; 
a^{MSbar}_(54|538) = + 1/40; 
a^{MSbar}_(54|543) = + 3/320; 
a^{MSbar}_(54|544) = + 1/60; 
a^{MSbar}_(54|547) = + 11/1920; 
a^{MSbar}_(54|548) = + 11/1920; 
a^{MSbar}_(54|549) = + 1/64; 
a^{MSbar}_(54|550) = + 1/64; 
a^{MSbar}_(54|551) = + 11/960; 
a^{MSbar}_(54|552) = + 11/960; 
a^{MSbar}_(54|553) = + 11/480; 
a^{MSbar}_(54|554) = + 11/480; 
a^{MSbar}_(54|555) = + 1/160; 
a^{MSbar}_(54|556) = + 1/64; 
a^{MSbar}_(54|558) = + 1/160; 
a^{MSbar}_(54|559) = + 1/60; 
a^{MSbar}_(54|560) = + 1/60; 
a^{MSbar}_(54|561) = + 3/320; 
a^{MSbar}_(54|562) = + 1/80; 
a^{MSbar}_(54|563) = + 1/48; 

a^{MSbar}_(53|52) = - 1/160*z3; 
a^{MSbar}_(53|53) = - 1/160*z3; 
a^{MSbar}_(53|54) = + 1/320; 
a^{MSbar}_(53|55) = - 1/40*z3; 
a^{MSbar}_(53|56) = - 1/160; 
a^{MSbar}_(53|57) = - 1/40*z3; 
a^{MSbar}_(53|58) = - 1/40*z3; 
a^{MSbar}_(53|513) = - 1/80*z3; 
a^{MSbar}_(53|515) = - 17/960; 
a^{MSbar}_(53|521) = - 1/80*z3; 
a^{MSbar}_(53|522) = - 1/80*z3; 
a^{MSbar}_(53|523) = - 1/80*z3; 
a^{MSbar}_(53|524) = - 1/80*z3; 
a^{MSbar}_(53|525) = - 1/40*z3; 
a^{MSbar}_(53|526) = - 1/40*z3; 
a^{MSbar}_(53|527) = - 1/80*z3; 
a^{MSbar}_(53|528) = - 1/80*z3; 
a^{MSbar}_(53|529) = - 1/40*z3; 
a^{MSbar}_(53|530) = - 1/40*z3; 
a^{MSbar}_(53|531) = - 9/160*z3; 
a^{MSbar}_(53|533) = - 1/160; 
a^{MSbar}_(53|534) = - 1/160; 
a^{MSbar}_(53|535) = + 1/160; 
a^{MSbar}_(53|537) = - 7/120; 
a^{MSbar}_(53|538) = - 17/480; 
a^{MSbar}_(53|540) = - 3/80*z3; 
a^{MSbar}_(53|541) = - 3/80*z3; 
a^{MSbar}_(53|542) = - 3/40*z3; 
a^{MSbar}_(53|543) = - 1/320; 
a^{MSbar}_(53|544) = - 11/320; 
a^{MSbar}_(53|545) = - 9/160*z3; 
a^{MSbar}_(53|546) = - 9/160*z3; 
a^{MSbar}_(53|549) = - 1/160; 
a^{MSbar}_(53|550) = - 1/160; 
a^{MSbar}_(53|553) = - 7/120; 
a^{MSbar}_(53|554) = - 7/120; 
a^{MSbar}_(53|555) = + 1/160; 
a^{MSbar}_(53|556) = - 1/160; 
a^{MSbar}_(53|557) = - 3/40*z3; 
a^{MSbar}_(53|558) = - 13/960; 
a^{MSbar}_(53|559) = - 11/320; 
a^{MSbar}_(53|560) = - 11/320; 
a^{MSbar}_(53|561) = - 1/320; 
a^{MSbar}_(53|562) = - 13/480; 
a^{MSbar}_(53|563) = - 11/96; 

a^{MSbar}_(52|52) = - 3/320*z4 + 3/160*z3; 
a^{MSbar}_(52|53) = - 3/320*z4 + 3/160*z3; 
a^{MSbar}_(52|54) = + 1/320 - 1/160*z3; 
a^{MSbar}_(52|55) = - 3/80*z4 + 3/40*z3; 
a^{MSbar}_(52|56) = - 3/320 - 1/160*z3; 
a^{MSbar}_(52|57) = - 3/80*z4 + 3/40*z3; 
a^{MSbar}_(52|58) = - 3/80*z4 + 3/40*z3; 
a^{MSbar}_(52|59) = + 1/4*z5; 
a^{MSbar}_(52|510) = + 1/4*z5; 
a^{MSbar}_(52|512) = + 1/4*z5; 
a^{MSbar}_(52|513) = - 3/160*z4 + 3/80*z3; 
a^{MSbar}_(52|515) = + 1/120; 
a^{MSbar}_(52|516) = + 1/4*z5; 
a^{MSbar}_(52|517) = + 1/4*z5; 
a^{MSbar}_(52|518) = + 1/8*z5; 
a^{MSbar}_(52|521) = - 3/160*z4 + 3/80*z3; 
a^{MSbar}_(52|522) = - 3/160*z4 + 3/80*z3; 
a^{MSbar}_(52|523) = - 3/160*z4 + 7/80*z3; 
a^{MSbar}_(52|524) = - 3/160*z4 + 7/80*z3; 
a^{MSbar}_(52|525) = - 3/80*z4 + 3/40*z3; 
a^{MSbar}_(52|526) = - 3/80*z4 + 3/40*z3; 
a^{MSbar}_(52|527) = - 3/160*z4 + 3/80*z3; 
a^{MSbar}_(52|528) = - 3/160*z4 + 3/80*z3; 
a^{MSbar}_(52|529) = - 3/80*z4 + 3/40*z3; 
a^{MSbar}_(52|530) = - 3/80*z4 + 7/40*z3; 
a^{MSbar}_(52|531) = + 3/320*z4 + 9/160*z3; 
a^{MSbar}_(52|532) = - 19/1920; 
a^{MSbar}_(52|533) = - 3/320 - 1/160*z3; 
a^{MSbar}_(52|534) = - 3/320 - 1/160*z3; 
a^{MSbar}_(52|535) = + 1/160 - 1/80*z3; 
a^{MSbar}_(52|536) = - 19/960 + 1/160*z3; 
a^{MSbar}_(52|537) = + 19/480; 
a^{MSbar}_(52|538) = + 1/60; 
a^{MSbar}_(52|539) = + z5; 
a^{MSbar}_(52|540) = - 9/160*z4 + 3/16*z3; 
a^{MSbar}_(52|541) = - 9/160*z4 + 3/16*z3; 
a^{MSbar}_(52|542) = - 9/80*z4 + 3/8*z3; 
a^{MSbar}_(52|543) = - 1/320 - 3/160*z3; 
a^{MSbar}_(52|544) = + 1/240; 
a^{MSbar}_(52|545) = + 3/320*z4 + 9/160*z3; 
a^{MSbar}_(52|546) = + 3/320*z4 + 9/160*z3; 
a^{MSbar}_(52|547) = - 19/1920; 
a^{MSbar}_(52|548) = - 19/1920; 
a^{MSbar}_(52|549) = - 3/320 - 1/160*z3; 
a^{MSbar}_(52|550) = - 3/320 - 1/160*z3; 
a^{MSbar}_(52|551) = - 19/960 + 1/160*z3; 
a^{MSbar}_(52|552) = - 19/960 + 1/160*z3; 
a^{MSbar}_(52|553) = + 19/480; 
a^{MSbar}_(52|554) = + 19/480; 
a^{MSbar}_(52|555) = + 1/160 - 1/80*z3; 
a^{MSbar}_(52|556) = - 3/320 - 1/160*z3; 
a^{MSbar}_(52|557) = + 3/40*z4 + 9/40*z3; 
a^{MSbar}_(52|558) = + 1/240; 
a^{MSbar}_(52|559) = + 1/240 + 1/80*z3; 
a^{MSbar}_(52|560) = + 1/240 + 1/80*z3; 
a^{MSbar}_(52|561) = - 1/320 - 1/160*z3; 
a^{MSbar}_(52|562) = + 1/120 + 1/20*z3; 
a^{MSbar}_(52|563) = + 19/48; 

a^{MSbar}_(51|51) = - 9/20*z3^2; 
a^{MSbar}_(51|52) = + 143/160*z5 + 9/320*z4 - 1/160*z3; 
a^{MSbar}_(51|53) = + 143/160*z5 + 9/320*z4 - 1/160*z3; 
a^{MSbar}_(51|54) = + 1/320 - 3/320*z4 + 1/160*z3; 
a^{MSbar}_(51|55) = - 67/40*z5 + 9/80*z4 - 1/40*z3; 
a^{MSbar}_(51|56) = - 3/160 - 3/320*z4 + 1/32*z3; 
a^{MSbar}_(51|57) = - 9/5*z5 + 9/80*z4 - 1/40*z3; 
a^{MSbar}_(51|58) = - 9/5*z5 + 9/80*z4 - 1/40*z3; 
a^{MSbar}_(51|59) = + 5/8*z6 - 5/4*z5 - 1/20*z3^2; 
a^{MSbar}_(51|510) = + 5/8*z6 - 5/4*z5 - 1/20*z3^2; 
a^{MSbar}_(51|511) = - 441/80*z7; 
a^{MSbar}_(51|512) = + 5/8*z6 - 5/4*z5 - 1/20*z3^2; 
a^{MSbar}_(51|513) = + 79/40*z5 + 9/160*z4 - 1/80*z3; 
a^{MSbar}_(51|514) = - 441/160*z7; 
a^{MSbar}_(51|515) = - 1/60; 
a^{MSbar}_(51|516) = + 5/8*z6 - 5/4*z5 + 1/4*z3^2; 
a^{MSbar}_(51|517) = + 5/8*z6 - 5/4*z5 + 1/4*z3^2; 
a^{MSbar}_(51|518) = + 5/16*z6 - 5/8*z5 + 11/40*z3^2; 
a^{MSbar}_(51|519) = - 9/10*z3^2; 
a^{MSbar}_(51|520) = - 9/10*z3^2; 
a^{MSbar}_(51|521) = + 153/80*z5 + 9/160*z4 - 1/80*z3; 
a^{MSbar}_(51|522) = + 153/80*z5 + 9/160*z4 - 1/80*z3; 
a^{MSbar}_(51|523) = + 143/80*z5 + 21/160*z4 - 31/80*z3; 
a^{MSbar}_(51|524) = + 143/80*z5 + 21/160*z4 - 31/80*z3; 
a^{MSbar}_(51|525) = - 9/5*z5 + 9/80*z4 - 1/40*z3; 
a^{MSbar}_(51|526) = - 9/5*z5 + 9/80*z4 - 1/40*z3; 
a^{MSbar}_(51|527) = + 143/80*z5 + 9/160*z4 - 1/80*z3; 
a^{MSbar}_(51|528) = + 143/80*z5 + 9/160*z4 - 1/80*z3; 
a^{MSbar}_(51|529) = - 41/20*z5 + 9/80*z4 - 1/40*z3; 
a^{MSbar}_(51|530) = - 41/20*z5 + 21/80*z4 - 31/40*z3; 
a^{MSbar}_(51|531) = - 1/20*z5 - 3/320*z4 + 13/160*z3; 
a^{MSbar}_(51|533) = - 3/160 - 3/320*z4 + 1/32*z3; 
a^{MSbar}_(51|534) = - 3/160 - 3/320*z4 + 1/32*z3; 
a^{MSbar}_(51|535) = + 1/160 - 3/160*z4 + 1/80*z3; 
a^{MSbar}_(51|536) = + 3/320*z4 + 1/160*z3; 
a^{MSbar}_(51|537) = + 7/60; 
a^{MSbar}_(51|538) = - 1/30; 
a^{MSbar}_(51|539) = - 5/8*z6 - 3/4*z5 + 1/20*z3^2; 
a^{MSbar}_(51|540) = - 1/80*z5 - 1/5*z3; 
a^{MSbar}_(51|542) = + 9/40*z5 - 2/5*z3; 
a^{MSbar}_(51|541) = - 1/80*z5 - 1/5*z3; 
a^{MSbar}_(51|543) = - 3/160 + 3/160*z4 + 1/40*z3; 
a^{MSbar}_(51|544) = + 1/12; 
a^{MSbar}_(51|545) = - 1/20*z5 - 3/320*z4 + 13/160*z3; 
a^{MSbar}_(51|546) = - 1/20*z5 - 3/320*z4 + 13/160*z3; 
a^{MSbar}_(51|549) = - 3/160 - 3/320*z4 + 1/32*z3; 
a^{MSbar}_(51|550) = - 3/160 - 3/320*z4 + 1/32*z3; 
a^{MSbar}_(51|551) = + 3/320*z4 + 1/160*z3; 
a^{MSbar}_(51|552) = + 3/320*z4 + 1/160*z3; 
a^{MSbar}_(51|553) = + 7/60; 
a^{MSbar}_(51|554) = + 7/60; 
a^{MSbar}_(51|555) = + 1/160 - 3/160*z4 + 1/80*z3; 
a^{MSbar}_(51|556) = - 3/160 - 3/320*z4 + 1/32*z3; 
a^{MSbar}_(51|557) = + 1/10*z5 - 21/160*z4 - 5/16*z3; 
a^{MSbar}_(51|558) = + 1/80; 
a^{MSbar}_(51|559) = + 1/12 + 3/160*z4 - 7/80*z3; 
a^{MSbar}_(51|560) = + 1/12 + 3/160*z4 - 7/80*z3; 
a^{MSbar}_(51|561) = - 3/160 + 3/80*z4 - 1/80*z3; 
a^{MSbar}_(51|562) = + 1/40 - 3/160*z4 - 9/80*z3; 
a^{MSbar}_(51|563) = - 7/10; 


b^{MSbar}_(22|21) = - 1/32; 

b^{MSbar}_(33|31) = - 1/128; 
b^{MSbar}_(33|32) = - 1/32; 

b^{MSbar}_(32|32) = + 1/32; 

b^{MSbar}_(44|41) = - 5/2048; 
b^{MSbar}_(44|42) = - 1/128; 
b^{MSbar}_(44|43) = - 3/256; 
b^{MSbar}_(44|45) = - 1/192; 
b^{MSbar}_(44|46) = - 1/96; 
b^{MSbar}_(44|47) = - 1/96; 

b^{MSbar}_(43|42) = + 1/64; 
b^{MSbar}_(43|43) = + 3/256; 
b^{MSbar}_(43|45) = + 1/192; 
b^{MSbar}_(43|46) = + 1/96; 
b^{MSbar}_(43|47) = + 1/32; 

b^{MSbar}_(42|42) = - 1/128; 
b^{MSbar}_(42|44) = - 1/16*z3; 
b^{MSbar}_(42|45) = + 1/192; 
b^{MSbar}_(42|46) = + 1/96; 
b^{MSbar}_(42|47) = - 1/24; 

b^{MSbar}_(55|51) = - 7/8192; 
b^{MSbar}_(55|53) = - 5/1024; 
b^{MSbar}_(55|54) = - 3/512; 
b^{MSbar}_(55|56) = - 1/384; 
b^{MSbar}_(55|57) = - 1/192; 
b^{MSbar}_(55|58) = - 1/192; 
b^{MSbar}_(55|510) = - 1/512; 
b^{MSbar}_(55|511) = - 1/256; 
b^{MSbar}_(55|512) = - 1/256; 
b^{MSbar}_(55|517) = - 1/256; 
b^{MSbar}_(55|518) = - 1/256; 
b^{MSbar}_(55|520) = - 1/768; 
b^{MSbar}_(55|521) = - 1/256; 
b^{MSbar}_(55|522) = - 1/256; 
b^{MSbar}_(55|523) = - 1/256; 
b^{MSbar}_(55|524) = - 1/384; 
b^{MSbar}_(55|525) = - 1/384; 

b^{MSbar}_(54|53) = + 5/1024; 
b^{MSbar}_(54|54) = + 3/256; 
b^{MSbar}_(54|56) = + 1/192; 
b^{MSbar}_(54|57) = + 1/96; 
b^{MSbar}_(54|58) = + 1/48; 
b^{MSbar}_(54|510) = + 1/512; 
b^{MSbar}_(54|511) = + 1/256; 
b^{MSbar}_(54|512) = + 3/256; 
b^{MSbar}_(54|517) = + 1/256; 
b^{MSbar}_(54|518) = + 1/96; 
b^{MSbar}_(54|520) = + 1/256; 
b^{MSbar}_(54|521) = + 1/96; 
b^{MSbar}_(54|522) = + 1/96; 
b^{MSbar}_(54|523) = + 1/256; 
b^{MSbar}_(54|524) = + 1/128; 
b^{MSbar}_(54|525) = + 1/64; 

b^{MSbar}_(53|54) = - 3/512; 
b^{MSbar}_(53|55) = - 1/32*z3; 
b^{MSbar}_(53|58) = - 7/192; 
b^{MSbar}_(53|59) = - 3/128*z3; 
b^{MSbar}_(53|510) = + 1/512; 
b^{MSbar}_(53|511) = + 1/256; 
b^{MSbar}_(53|512) = - 1/64; 
b^{MSbar}_(53|514) = - 1/64*z3; 
b^{MSbar}_(53|515) = - 1/64*z3; 
b^{MSbar}_(53|516) = - 1/32*z3; 
b^{MSbar}_(53|517) = + 1/256; 
b^{MSbar}_(53|518) = - 5/768; 
b^{MSbar}_(53|519) = - 3/64*z3; 
b^{MSbar}_(53|520) = - 1/768; 
b^{MSbar}_(53|521) = - 5/768; 
b^{MSbar}_(53|522) = - 5/768; 
b^{MSbar}_(53|523) = + 1/256; 
b^{MSbar}_(53|524) = - 1/384; 
b^{MSbar}_(53|525) = - 19/384; 

b^{MSbar}_(52|55) = + 1/32*z3; 
b^{MSbar}_(52|56) = - 1/384; 
b^{MSbar}_(52|57) = - 1/192; 
b^{MSbar}_(52|58) = + 1/48; 
b^{MSbar}_(52|513) = + 5/16*z5; 
b^{MSbar}_(52|514) = - 3/128*z4 + 3/64*z3; 
b^{MSbar}_(52|515) = - 3/128*z4 + 3/64*z3; 
b^{MSbar}_(52|516) = - 3/64*z4 + 3/32*z3; 
b^{MSbar}_(52|517) = + 1/256 - 1/128*z3; 
b^{MSbar}_(52|518) = - 1/96; 
b^{MSbar}_(52|519) = + 3/128*z4 + 3/64*z3; 
b^{MSbar}_(52|520) = - 5/768; 
b^{MSbar}_(52|521) = - 1/96; 
b^{MSbar}_(52|522) = - 1/96; 
b^{MSbar}_(52|523) = + 1/256 - 1/128*z3; 
b^{MSbar}_(52|524) = - 5/384 + 1/64*z3; 
b^{MSbar}_(52|525) = + 5/64; 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

a^{MOM}_(11|11) = - 1/4;
a^{MOM}_(10|11) = - 1/2;

a^{MOM}_(22|22) = - 1/8;
a^{MOM}_(21|22) = - 3/8;
a^{MOM}_(20|22) = + 3/8;

a^{MOM}_(33|32) = - 1/48;
a^{MOM}_(33|33) = - 1/24;
a^{MOM}_(33|34) = - 1/24;
a^{MOM}_(32|32) = - 5/48;
a^{MOM}_(32|33) = - 5/24;
a^{MOM}_(32|34) = - 1/8;

a^{MOM}_(31|31) = - 1/4*z3;
a^{MOM}_(31|32) = - 5/48;
a^{MOM}_(31|33) = - 5/24;
a^{MOM}_(31|34) = + 11/24;

a^{MOM}_(30|31) = - 3/8*z4 - 3/2*z3;
a^{MOM}_(30|32) = + 5/48 + 1/12*z3;
a^{MOM}_(30|33) = + 5/24 - 1/12*z3;
a^{MOM}_(30|34) = - 3/4 + 1/6*z3;

a^{MOM}_(44|45) = - 1/64;
a^{MOM}_(44|46) = - 1/64;
a^{MOM}_(44|48) = - 1/192;
a^{MOM}_(44|49) = - 1/64;
a^{MOM}_(44|410) = - 1/64;
a^{MOM}_(44|411) = - 1/64;
a^{MOM}_(44|412) = - 1/96;
a^{MOM}_(44|413) = - 1/96;

a^{MOM}_(43|45) = - 7/64;
a^{MOM}_(43|46) = - 1/12;
a^{MOM}_(43|48) = - 5/192;
a^{MOM}_(43|49) = - 1/12;
a^{MOM}_(43|410) = - 1/12;
a^{MOM}_(43|411) = - 7/64;
a^{MOM}_(43|412) = - 5/96;
a^{MOM}_(43|413) = - 1/48;

a^{MOM}_(42|42) = - 1/16*z3;
a^{MOM}_(42|43) = - 1/16*z3;
a^{MOM}_(42|44) = - 1/8*z3;
a^{MOM}_(42|45) = - 15/64;
a^{MOM}_(42|46) = + 5/192;
a^{MOM}_(42|47) = - 3/16*z3;
a^{MOM}_(42|48) = - 1/192;
a^{MOM}_(42|49) = + 5/192;
a^{MOM}_(42|410) = + 5/192;
a^{MOM}_(42|411) = - 15/64;
a^{MOM}_(42|412) = - 1/96;
a^{MOM}_(42|413) = + 23/96;

a^{MOM}_(41|41) = + 5/4*z5;
a^{MOM}_(41|42) = - 3/32*z4 - 5/16*z3;
a^{MOM}_(41|43) = - 3/32*z4 - 5/16*z3;
a^{MOM}_(41|44) = - 3/16*z4 - 5/8*z3;
a^{MOM}_(41|45) = + 1/64 - 1/32*z3;
a^{MOM}_(41|46) = + 13/32 
a^{MOM}_(41|47) = - 9/32*z4 - 21/16*z3;
a^{MOM}_(41|48) = + 7/192 + 1/12*z3;
a^{MOM}_(41|49) = + 13/32;
a^{MOM}_(41|410) = + 13/32;
a^{MOM}_(41|411) = + 1/64 - 1/32*z3;
a^{MOM}_(41|412) = + 7/96 - 1/48*z3;
a^{MOM}_(41|413) = - 23/24 + 1/6*z3;

a^{MOM}_(40|41) = + 25/8*z6 + 35/4*z5 - 1/4*z3^2;
a^{MOM}_(40|42) = - 7/16*z5 - 15/32*z4 + 11/16*z3;
a^{MOM}_(40|43) = - 7/16*z5 - 15/32*z4 + 11/16*z3;
a^{MOM}_(40|44) = - 17/8*z5 - 15/16*z4 + 11/8*z3;
a^{MOM}_(40|45) = + 73/64 - 3/64*z4 - 15/32*z3;
a^{MOM}_(40|46) = + 37/192 - 5/12*z3;
a^{MOM}_(40|47) = - 1/2*z5 + 9/32*z4 + 19/16*z3;
a^{MOM}_(40|48) = + 11/192;
a^{MOM}_(40|49) = + 37/192 + 1/12*z3;
a^{MOM}_(40|410) = + 37/192 + 1/12*z3;
a^{MOM}_(40|411) = + 73/64 - 3/64*z4 - 7/32*z3;
a^{MOM}_(40|412) = + 11/96 + 3/32*z4 + 5/16*z3;
a^{MOM}_(40|413) = + 61/32 - 1/6*z3;

a^{MOM}_(55|54) = - 1/320;
a^{MOM}_(55|56) = - 1/160;
a^{MOM}_(55|515) = - 1/320;
a^{MOM}_(55|532) = - 1/480;
a^{MOM}_(55|533) = - 1/160;
a^{MOM}_(55|534) = - 1/160;
a^{MOM}_(55|535) = - 1/160;
a^{MOM}_(55|536) = - 1/240;
a^{MOM}_(55|537) = - 1/240;
a^{MOM}_(55|538) = - 1/160;
a^{MOM}_(55|543) = - 1/320;
a^{MOM}_(55|544) = - 1/320;
a^{MOM}_(55|547) = - 1/480;
a^{MOM}_(55|548) = - 1/480;
a^{MOM}_(55|549) = - 1/160;
a^{MOM}_(55|550) = - 1/160;
a^{MOM}_(55|551) = - 1/240;
a^{MOM}_(55|552) = - 1/240;
a^{MOM}_(55|553) = - 1/240;
a^{MOM}_(55|554) = - 1/240;
a^{MOM}_(55|555) = - 1/160;
a^{MOM}_(55|556) = - 1/160;
a^{MOM}_(55|558) = - 1/960;
a^{MOM}_(55|559) = - 1/320;
a^{MOM}_(55|560) = - 1/320;
a^{MOM}_(55|561) = - 1/320;
a^{MOM}_(55|562) = - 1/480;
a^{MOM}_(55|563) = - 1/480;

a^{MOM}_(54|54) = - 9/320;
a^{MOM}_(54|56) = - 3/64;
a^{MOM}_(54|515) = - 3/160;
a^{MOM}_(54|532) = - 29/1920;
a^{MOM}_(54|533) = - 3/64;
a^{MOM}_(54|534) = - 3/64;
a^{MOM}_(54|535) = - 9/160;
a^{MOM}_(54|536) = - 29/960;
a^{MOM}_(54|537) = - 3/160;
a^{MOM}_(54|538) = - 3/80;
a^{MOM}_(54|543) = - 7/320;
a^{MOM}_(54|544) = - 7/480;
a^{MOM}_(54|547) = - 29/1920;
a^{MOM}_(54|548) = - 29/1920;
a^{MOM}_(54|549) = - 3/64;
a^{MOM}_(54|550) = - 3/64;
a^{MOM}_(54|551) = - 29/960;
a^{MOM}_(54|552) = - 29/960;
a^{MOM}_(54|553) = - 3/160;
a^{MOM}_(54|554) = - 3/160;
a^{MOM}_(54|555) = - 9/160;
a^{MOM}_(54|556) = - 3/64;
a^{MOM}_(54|558) = - 1/240;
a^{MOM}_(54|559) = - 7/480;
a^{MOM}_(54|560) = - 7/480;
a^{MOM}_(54|561) = - 7/320;
a^{MOM}_(54|562) = - 1/120;

a^{MOM}_(53|52) = - 1/160*z3;
a^{MOM}_(53|53) = - 1/160*z3;
a^{MOM}_(53|54) = - 29/320;
a^{MOM}_(53|55) = - 1/40*z3;
a^{MOM}_(53|56) = - 11/160;
a^{MOM}_(53|57) = - 1/40*z3;
a^{MOM}_(53|58) = - 1/40*z3;
a^{MOM}_(53|513) = - 1/80*z3;
a^{MOM}_(53|515) = + 13/960;
a^{MOM}_(53|521) = - 1/80*z3;
a^{MOM}_(53|522) = - 1/80*z3;
a^{MOM}_(53|523) = - 1/80*z3;
a^{MOM}_(53|524) = - 1/80*z3;
a^{MOM}_(53|525) = - 1/40*z3;
a^{MOM}_(53|526) = - 1/40*z3;
a^{MOM}_(53|527) = - 1/80*z3;
a^{MOM}_(53|528) = - 1/80*z3;
a^{MOM}_(53|529) = - 1/40*z3;
a^{MOM}_(53|530) = - 1/40*z3;
a^{MOM}_(53|531) = - 9/160*z3;
a^{MOM}_(53|532) = - 5/192;
a^{MOM}_(53|533) = - 11/160;
a^{MOM}_(53|534) = - 11/160;
a^{MOM}_(53|535) = - 29/160;
a^{MOM}_(53|536) = - 5/96;
a^{MOM}_(53|537) = + 1/15;
a^{MOM}_(53|538) = + 13/480;
a^{MOM}_(53|540) = - 3/80*z3;
a^{MOM}_(53|541) = - 3/80*z3;
a^{MOM}_(53|542) = - 3/40*z3;
a^{MOM}_(53|543) = - 11/320;
a^{MOM}_(53|544) = + 37/960;
a^{MOM}_(53|545) = - 9/160*z3;
a^{MOM}_(53|546) = - 9/160*z3;
a^{MOM}_(53|547) = - 5/192;
a^{MOM}_(53|548) = - 5/192;
a^{MOM}_(53|549) = - 11/160;
a^{MOM}_(53|550) = - 11/160;
a^{MOM}_(53|551) = - 5/96;
a^{MOM}_(53|552) = - 5/96;
a^{MOM}_(53|553) = + 1/15;
a^{MOM}_(53|554) = + 1/15;
a^{MOM}_(53|555) = - 29/160;
a^{MOM}_(53|556) = - 11/160;
a^{MOM}_(53|557) = - 3/40*z3;
a^{MOM}_(53|558) = + 7/960;
a^{MOM}_(53|559) = + 37/960;
a^{MOM}_(53|560) = + 37/960;
a^{MOM}_(53|561) = - 11/320;
a^{MOM}_(53|562) = + 7/480;
a^{MOM}_(53|563) = + 7/96;

a^{MOM}_(52|52) = - 3/320*z4 - 7/160*z3;
a^{MOM}_(52|53) = - 3/320*z4 - 7/160*z3;
a^{MOM}_(52|54) = - 29/320 - 1/160*z3;
a^{MOM}_(52|55) = - 3/80*z4 - 7/40*z3;
a^{MOM}_(52|56) = + 161/960 - 1/160*z3;
a^{MOM}_(52|57) = - 3/80*z4 - 7/40*z3;
a^{MOM}_(52|58) = - 3/80*z4 - 7/40*z3;
a^{MOM}_(52|59) = + 1/4*z5;
a^{MOM}_(52|510) = + 1/4*z5;
a^{MOM}_(52|512) = + 1/4*z5;
a^{MOM}_(52|513) = - 3/160*z4 - 7/80*z3;
a^{MOM}_(52|515) = + 2/15;
a^{MOM}_(52|516) = + 1/4*z5;
a^{MOM}_(52|517) = + 1/4*z5;
a^{MOM}_(52|518) = + 1/8*z5;
a^{MOM}_(52|521) = - 3/160*z4 - 7/80*z3;
a^{MOM}_(52|522) = - 3/160*z4 - 7/80*z3;
a^{MOM}_(52|523) = - 3/160*z4 - 3/80*z3;
a^{MOM}_(52|524) = - 3/160*z4 - 3/80*z3;
a^{MOM}_(52|525) = - 3/80*z4 - 7/40*z3;
a^{MOM}_(52|526) = - 3/80*z4 - 7/40*z3;
a^{MOM}_(52|527) = - 3/160*z4 - 7/80*z3;
a^{MOM}_(52|528) = - 3/160*z4 - 7/80*z3;
a^{MOM}_(52|529) = - 3/80*z4 - 7/40*z3;
a^{MOM}_(52|530) = - 3/80*z4 - 3/40*z3;
a^{MOM}_(52|531) = - 27/320*z4 - 81/160*z3;
a^{MOM}_(52|532) = + 17/640 + 1/48*z3;
a^{MOM}_(52|533) = + 161/960 - 1/160*z3;
a^{MOM}_(52|534) = + 161/960 - 1/160*z3;
a^{MOM}_(52|535) = - 29/160 - 1/80*z3;
a^{MOM}_(52|536) = + 17/320 - 7/480*z3;
a^{MOM}_(52|537) = - 11/480 + 1/24*z3;
a^{MOM}_(52|538) = + 4/15;
a^{MOM}_(52|539) = + z5;
a^{MOM}_(52|540) = - 9/160*z4 - 3/16*z3;
a^{MOM}_(52|541) = - 9/160*z4 - 3/16*z3;
a^{MOM}_(52|542) = - 9/80*z4 - 3/8*z3;
a^{MOM}_(52|543) = + 29/320 - 3/160*z3;
a^{MOM}_(52|544) = + 31/240;
a^{MOM}_(52|545) = - 27/320*z4 - 81/160*z3;
a^{MOM}_(52|546) = - 27/320*z4 - 81/160*z3;
a^{MOM}_(52|547) = + 17/640 + 1/48*z3;
a^{MOM}_(52|548) = + 17/640 + 1/48*z3;
a^{MOM}_(52|549) = + 161/960 - 1/160*z3;
a^{MOM}_(52|550) = + 161/960 - 1/160*z3;
a^{MOM}_(52|551) = + 17/320 - 7/480*z3;
a^{MOM}_(52|552) = + 17/320 - 7/480*z3;
a^{MOM}_(52|553) = - 11/480 + 1/24*z3;
a^{MOM}_(52|554) = - 11/480 + 1/24*z3;
a^{MOM}_(52|555) = - 29/160 - 1/80*z3;
a^{MOM}_(52|557) = - 9/80*z4 - 21/40*z3;
a^{MOM}_(52|556) = + 161/960 - 1/160*z3;
a^{MOM}_(52|558) = - 1/60 + 1/24*z3;
a^{MOM}_(52|559) = + 31/240 + 1/80*z3;
a^{MOM}_(52|560) = + 31/240 + 1/80*z3;
a^{MOM}_(52|561) = + 29/320 - 1/160*z3;
a^{MOM}_(52|562) = - 1/30 + 1/120*z3;
a^{MOM}_(52|563) = - 9/16 + 1/12*z3;

a^{MOM}_(51|51) = - 9/20*z3^2;
a^{MOM}_(51|52) = + 143/160*z5 - 21/320*z4 - 11/160*z3;
a^{MOM}_(51|53) = + 143/160*z5 - 21/320*z4 - 11/160*z3;
a^{MOM}_(51|54) = + 51/320 - 3/320*z4 - 9/160*z3;
a^{MOM}_(51|55) = - 67/40*z5 - 21/80*z4 - 11/40*z3;
a^{MOM}_(51|56) = + 161/480 - 3/320*z4 - 1/32*z3;
a^{MOM}_(51|57) = - 9/5*z5 - 21/80*z4 - 11/40*z3;
a^{MOM}_(51|58) = - 9/5*z5 - 21/80*z4 - 11/40*z3;
a^{MOM}_(51|59) = + 5/8*z6 + 5/4*z5 - 1/20*z3^2;
a^{MOM}_(51|510) = + 5/8*z6 + 5/4*z5 - 1/20*z3^2;
a^{MOM}_(51|511) = - 441/80*z7;
a^{MOM}_(51|512) = + 5/8*z6 + 5/4*z5 - 1/20*z3^2;
a^{MOM}_(51|513) = + 79/40*z5 - 21/160*z4 - 11/80*z3;
a^{MOM}_(51|514) = - 441/160*z7;
a^{MOM}_(51|515) = - 211/960;
a^{MOM}_(51|516) = + 5/8*z6 + 5/4*z5 + 1/4*z3^2;
a^{MOM}_(51|517) = + 5/8*z6 + 5/4*z5 + 1/4*z3^2;
a^{MOM}_(51|518) = + 5/16*z6 + 5/8*z5 + 11/40*z3^2;
a^{MOM}_(51|519) = - 9/10*z3^2;
a^{MOM}_(51|520) = - 9/10*z3^2;
a^{MOM}_(51|521) = + 153/80*z5 - 21/160*z4 - 11/80*z3;
a^{MOM}_(51|522) = + 153/80*z5 - 21/160*z4 - 11/80*z3;
a^{MOM}_(51|523) = + 143/80*z5 - 9/160*z4 + 29/80*z3;
a^{MOM}_(51|524) = + 143/80*z5 - 9/160*z4 + 29/80*z3;
a^{MOM}_(51|525) = - 9/5*z5 - 21/80*z4 - 11/40*z3;
a^{MOM}_(51|526) = - 9/5*z5 - 21/80*z4 - 11/40*z3;
a^{MOM}_(51|527) = + 143/80*z5 - 21/160*z4 - 11/80*z3;
a^{MOM}_(51|528) = + 143/80*z5 - 21/160*z4 - 11/80*z3;
a^{MOM}_(51|529) = - 41/20*z5 - 21/80*z4 - 11/40*z3;
a^{MOM}_(51|530) = - 41/20*z5 - 9/80*z4 + 29/40*z3;
a^{MOM}_(51|531) = - 1/20*z5 - 63/320*z4 - 137/160*z3;
a^{MOM}_(51|532) = + 1/96 + 1/16*z3;
a^{MOM}_(51|533) = + 161/480 - 3/320*z4 - 1/32*z3;
a^{MOM}_(51|534) = + 161/480 - 3/320*z4 - 1/32*z3;
a^{MOM}_(51|535) = + 51/160 - 3/160*z4 - 9/80*z3;
a^{MOM}_(51|536) = + 1/48 + 3/320*z4 + 1/160*z3;
a^{MOM}_(51|537) = - 4/5 + 1/8*z3;
a^{MOM}_(51|538) = - 211/480;
a^{MOM}_(51|539) = + 5/2*z6 + 8*z5 - 1/5*z3^2;
a^{MOM}_(51|540) = - 9/20*z5 - 9/32*z4 + 69/80*z3;
a^{MOM}_(51|541) = - 9/20*z5 - 9/32*z4 + 69/80*z3;
a^{MOM}_(51|542) = - 19/10*z5 - 9/16*z4 + 69/40*z3;
a^{MOM}_(51|543) = + 229/320 - 9/320*z4 - 61/160*z3;
a^{MOM}_(51|544) = + 17/192 - 5/12*z3;
a^{MOM}_(51|545) = - 1/20*z5 - 63/320*z4 - 137/160*z3;
a^{MOM}_(51|546) = - 1/20*z5 - 63/320*z4 - 137/160*z3;
a^{MOM}_(51|547) = + 1/96 + 1/16*z3;
a^{MOM}_(51|548) = + 1/96 + 1/16*z3;
a^{MOM}_(51|549) = + 161/480 - 3/320*z4 - 1/32*z3;
a^{MOM}_(51|550) = + 161/480 - 3/320*z4 - 1/32*z3;
a^{MOM}_(51|551) = + 1/48 + 3/320*z4 + 1/160*z3;
a^{MOM}_(51|552) = + 1/48 + 3/320*z4 + 1/160*z3;
a^{MOM}_(51|553) = - 4/5 + 1/8*z3;
a^{MOM}_(51|554) = - 4/5 + 1/8*z3;
a^{MOM}_(51|555) = + 51/160 - 3/160*z4 - 9/80*z3;
a^{MOM}_(51|556) = + 161/480 - 3/320*z4 - 1/32*z3;
a^{MOM}_(51|557) = - 2/5*z5 + 27/80*z4 + 13/8*z3;
a^{MOM}_(51|558) = + 157/960 - 1/24*z3;
a^{MOM}_(51|559) = + 17/192 + 3/160*z4 + 29/240*z3;
a^{MOM}_(51|560) = + 17/192 + 3/160*z4 + 29/240*z3;
a^{MOM}_(51|561) = + 229/320 - 3/320*z4 - 7/160*z3;
a^{MOM}_(51|562) = + 157/480 + 3/40*z4 + 29/120*z3;
a^{MOM}_(51|563) = + 393/160 - 1/4*z3;
b^{MOM}_(22|21) = - 1/32;
b^{MOM}_(21|21) = - 1/8;

b^{MOM}_(20|21) = - 1/8;

b^{MOM}_(33|31) = - 1/128;
b^{MOM}_(33|32) = - 1/32;

b^{MOM}_(32|31) = - 3/64;
b^{MOM}_(32|32) = - 5/32;

b^{MOM}_(31|31) = - 3/32;
b^{MOM}_(31|32) = - 3/32;

b^{MOM}_(30|31) = - 1/16;
b^{MOM}_(30|32) = + 3/16;

b^{MOM}_(44|41) = - 5/2048;
b^{MOM}_(44|42) = - 1/128;
b^{MOM}_(44|43) = - 3/256;
b^{MOM}_(44|45) = - 1/192;
b^{MOM}_(44|46) = - 1/96;
b^{MOM}_(44|47) = - 1/96;

b^{MOM}_(43|41) = - 5/256;
b^{MOM}_(43|42) = - 3/64;
b^{MOM}_(43|43) = - 21/256;
b^{MOM}_(43|45) = - 7/192;
b^{MOM}_(43|46) = - 7/96;
b^{MOM}_(43|47) = - 5/96;

b^{MOM}_(42|41) = - 15/256;
b^{MOM}_(42|42) = - 3/128;
b^{MOM}_(42|43) = - 39/256;
b^{MOM}_(42|44) = - 1/16*z3;
b^{MOM}_(42|45) = - 5/64;
b^{MOM}_(42|46) = - 5/32;
b^{MOM}_(42|47) = + 5/96;

b^{MOM}_(41|41) = - 5/64;
b^{MOM}_(41|42) = + 9/64;
b^{MOM}_(41|44) = - 3/32*z4 - 1/2*z3;
b^{MOM}_(41|45) = - 5/192 + 1/48*z3;
b^{MOM}_(41|46) = - 5/96 - 1/48*z3;
b^{MOM}_(41|47) = + 1/24 + 1/24*z3;

b^{MOM}_(40|41) = - 5/128;
b^{MOM}_(40|42) = - 9/128;
b^{MOM}_(40|43) = + 9/64;
b^{MOM}_(40|44) = - 3/16*z4 - 3/4*z3;
b^{MOM}_(40|45) = + 5/96 + 1/24*z3;
b^{MOM}_(40|46) = + 5/48 - 1/24*z3;
b^{MOM}_(40|47) = - 3/8 + 1/12*z3;

b^{MOM}_(55|51) = - 7/8192;
b^{MOM}_(55|53) = - 5/1024;
b^{MOM}_(55|54) = - 3/512;
b^{MOM}_(55|56) = - 1/384;
b^{MOM}_(55|57) = - 1/192;
b^{MOM}_(55|58) = - 1/192;
b^{MOM}_(55|510) = - 1/512;
b^{MOM}_(55|511) = - 1/256;
b^{MOM}_(55|512) = - 1/256;
b^{MOM}_(55|517) = - 1/256;
b^{MOM}_(55|518) = - 1/256;
b^{MOM}_(55|520) = - 1/768;
b^{MOM}_(55|521) = - 1/256;
b^{MOM}_(55|522) = - 1/256;
b^{MOM}_(55|523) = - 1/256;
b^{MOM}_(55|524) = - 1/384;
b^{MOM}_(55|525) = - 1/384;

b^{MOM}_(54|51) = - 35/4096;
b^{MOM}_(54|53) = - 45/1024;
b^{MOM}_(54|54) = - 3/64;
b^{MOM}_(54|56) = - 1/48;
b^{MOM}_(54|57) = - 1/24;
b^{MOM}_(54|58) = - 1/32;
b^{MOM}_(54|510) = - 9/512;
b^{MOM}_(54|511) = - 9/256;
b^{MOM}_(54|512) = - 7/256;
b^{MOM}_(54|517) = - 9/256;
b^{MOM}_(54|518) = - 11/384;
b^{MOM}_(54|520) = - 7/768;
b^{MOM}_(54|521) = - 11/384;
b^{MOM}_(54|522) = - 11/384;
b^{MOM}_(54|523) = - 9/256;
b^{MOM}_(54|524) = - 7/384;
b^{MOM}_(54|525) = - 1/96;

b^{MOM}_(53|51) = - 35/1024;
b^{MOM}_(53|53) = - 135/1024;
b^{MOM}_(53|54) = - 45/512;
b^{MOM}_(53|55) = - 1/32*z3;
b^{MOM}_(53|56) = - 17/384;
b^{MOM}_(53|57) = - 17/192;
b^{MOM}_(53|58) = + 5/192;
b^{MOM}_(53|59) = - 3/128*z3;
b^{MOM}_(53|510) = - 29/512;
b^{MOM}_(53|511) = - 29/256;
b^{MOM}_(53|512) = - 5/256;
b^{MOM}_(53|514) = - 1/64*z3;
b^{MOM}_(53|515) = - 1/64*z3;
b^{MOM}_(53|516) = - 1/32*z3;
b^{MOM}_(53|517) = - 29/256;
b^{MOM}_(53|518) = - 9/256;
b^{MOM}_(53|519) = - 3/64*z3;
b^{MOM}_(53|520) = - 11/768;
b^{MOM}_(53|521) = - 9/256;
b^{MOM}_(53|522) = - 9/256;
b^{MOM}_(53|523) = - 29/256;
b^{MOM}_(53|524) = - 11/384;
b^{MOM}_(53|525) = + 19/384;

b^{MOM}_(52|51) = - 35/512;
b^{MOM}_(52|53) = - 65/512;
b^{MOM}_(52|54) = + 9/128;
b^{MOM}_(52|55) = - 3/64*z4 - 9/32*z3;
b^{MOM}_(52|56) = + 5/384 + 1/96*z3;
b^{MOM}_(52|57) = + 5/192 - 1/96*z3;
b^{MOM}_(52|58) = + 1/8 + 1/48*z3;
b^{MOM}_(52|59) = - 9/256*z4 - 15/64*z3;
b^{MOM}_(52|510) = - 35/512 + 1/128*z3;
b^{MOM}_(52|511) = - 35/256 - 1/128*z3;
b^{MOM}_(52|512) = + 7/128 + 1/64*z3;
b^{MOM}_(52|513) = + 5/16*z5;
b^{MOM}_(52|514) = - 3/128*z4 - 7/64*z3;
b^{MOM}_(52|515) = - 3/128*z4 - 7/64*z3;
b^{MOM}_(52|516) = - 3/64*z4 - 7/32*z3;
b^{MOM}_(52|517) = - 29/256 - 1/128*z3;
b^{MOM}_(52|518) = + 11/96;
b^{MOM}_(52|519) = - 9/128*z4 - 27/64*z3;
b^{MOM}_(52|520) = + 5/768 + 1/48*z3;
b^{MOM}_(52|521) = + 11/96;
b^{MOM}_(52|522) = + 11/96;
b^{MOM}_(52|523) = - 29/256 - 1/128*z3;
b^{MOM}_(52|524) = + 5/384 - 1/192*z3;
b^{MOM}_(52|525) = - 23/192 + 1/24*z3;

b^{MOM}_(51|51) = - 35/512;
b^{MOM}_(51|53) = + 15/256;
b^{MOM}_(51|54) = + 81/512;
b^{MOM}_(51|55) = - 9/64*z4 - 15/32*z3;
b^{MOM}_(51|56) = + 5/64 + 1/32*z3;
b^{MOM}_(51|57) = + 5/32 - 1/32*z3;
b^{MOM}_(51|58) = - 29/64 + 1/16*z3;
b^{MOM}_(51|59) = - 9/64*z4 - 21/32*z3;
b^{MOM}_(51|510) = + 1/32*z3;
b^{MOM}_(51|511) = - 1/32*z3;
b^{MOM}_(51|512) = - 7/64 + 1/16*z3;
b^{MOM}_(51|513) = + 25/32*z6 + 45/16*z5 - 1/16*z3^2;
b^{MOM}_(51|514) = - 7/64*z5 - 21/128*z4 + 1/64*z3;
b^{MOM}_(51|515) = - 7/64*z5 - 21/128*z4 + 1/64*z3;
b^{MOM}_(51|516) = - 17/32*z5 - 21/64*z4 + 1/32*z3;
b^{MOM}_(51|517) = + 75/256 - 3/256*z4 - 17/128*z3;
b^{MOM}_(51|518) = + 193/768 - 5/48*z3;
b^{MOM}_(51|519) = - 1/8*z5 - 9/128*z4 - 23/64*z3;
b^{MOM}_(51|520) = + 25/768 + 1/24*z3;
b^{MOM}_(51|521) = + 193/768 + 1/48*z3;
b^{MOM}_(51|522) = + 193/768 + 1/48*z3;
b^{MOM}_(51|523) = + 75/256 - 3/256*z4 - 9/128*z3;
b^{MOM}_(51|524) = + 25/384 + 3/128*z4 + 13/192*z3;
b^{MOM}_(51|525) = - 1/384 + 1/24*z3;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Eigen-critical exponents Delta_x of mass mixing matrix for XYZ model 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Additional notation:

The letter p in the subscript of Delta_x denotes prime.
tau and taubar are variables.
omega = - 1/2 + sqrt(3)/2*i.
omegabar = - 1/2 - sqrt(3)/2*i.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Delta_1(tau,taubar) 

= + 2 - 4/3*ep^2 

          + ( + 4/9

              + 16/3*z3*( + (tau^3+2)*(taubar^3+2) + 18*tau*taubar )

                /[2+tau*taubar]^3 )*ep^3

          + ( - 28/27

              - 112/9*z3*( + (tau^3+2)*(taubar^3+2) + 18*tau*taubar )

                /[2+tau*taubar]^3 

              + 8*z4*( + (tau^3+2)*(taubar^3+2) + 18*tau*taubar )

                /[2+tau*taubar]^3 

              - 320/9*z5*( + (tau*taubar+2)^4 - 8*(1-tau^3)*(1-taubar^3) )

                /[2+tau*taubar]^4 )*ep^4

          + ( + 76/81

              + ( + 496/27*( + (tau^3+2)*(taubar^3+2) + 18*tau*taubar )

                    /[2+tau*taubar]^3 

                  + 32/27 )*z3

              - 56/3*z4*( + (tau^3+2)*(taubar^3+2) + 18*tau*taubar )

                    /[2+tau*taubar]^3 

              + ( + 3520/27*( + (tau*taubar+2)^4 - 8*(1-tau^3)*(1-taubar^3) )

                    /[2+tau*taubar]^4

                  - 544/9*( + (tau^3+2)*(taubar^3+2) + 18*tau*taubar )

                    /[2+tau*taubar]^3 )*z5

              - 800/9*z6*( + (tau*taubar+2)^4 - 8*(1-tau^3)*(1-taubar^3) )

                /[2+tau*taubar]^4

              + ( + 256/81

                    *( + 9/2*( + [2+tau*taubar]^4 - 8*[1-tau^3]*[1-taubar^3] )

                         /[2+tau*taubar]^4

                       - 45/4

                       + 45/2*( + [tau^3+2]*[taubar^3+2] + 18*tau*taubar )

                         /[2+tau*taubar]^3 ) 

                  - 64/3*( + (tau^3+2)*(taubar^3+2) + 18*tau*taubar )^2

                    /[2+tau*taubar]^6 )*z3^2

              + 784/3*z7*( + [2+tau*taubar]^4 - 10*(1-tau^3)*(1-taubar^3) )

                /[2+tau*taubar]^4

             )*ep^5;



Delta_2(tau,taubar) 

= + 2 - 4/[2+tau*taubar]*ep

          + 4/3*tau*taubar*( + 1 - tau*taubar )/[2+tau*taubar]^2*ep^2

          + tau*taubar

            *( + 4/9*( + 1 - tau*taubar )*( + 10 - tau*taubar )

                 /[2+tau*taubar]^3 

               + 16/3*z3*( + 3*( + 1 - tau*taubar )^2

                           + ( + 1 - tau^3 )*( + 1 - taubar^3 ) )

                 /[2+tau*taubar]^4 )*ep^3

          + tau*taubar

            *( + 4/27*( + 7*tau^2*taubar^2 - 26*tau*taubar + 100 )

                 *( + 1 - tau*taubar )/[2+tau*taubar]^4 

               - 16/9*z3*( + 2*(1-tau*taubar)*(2+tau*taubar)^2

                           + ( + 3*(1-tau*taubar)^2 + (1-tau^3)*(1-taubar^3) )

                             *(2+7*tau*taubar) )/[2+tau*taubar]^5

               + 8*z4*( + 3*(1-tau*taubar)^2 + (1-tau^3)*(1-taubar^3) )

                 /[2+tau*taubar]^4 

               - 320/27*z5*( + 3*tau*taubar*(2+tau*taubar)*(1-tau*taubar)^2 

                             + 8*(1-tau^3)*(1-taubar^3) )

                 /[2+tau*taubar]^5 )*ep^4

          + tau*taubar

            *( + 4/81*( + 19*tau^2*taubar^2 - 38*tau*taubar + 100 )

                 *(1-tau*taubar)*(10-tau*taubar)/[2+tau*taubar]^5

               + 16/27*z3

                 *( + 31*tau^2*taubar^2*(1-tau^3)*(1-taubar^3) 

                    - 32*tau*taubar*(1-tau^3)*(1-taubar^3) 

                    + 28*(1-tau^3)*(1-taubar^3) 

                    - (2*tau^4*taubar^4+85*tau^3*taubar^3-237*tau^2*taubar^2

                       +148*tau*taubar-52)*(1-tau*taubar) )

                 /[2+tau*taubar]^6

               - 8/3*z4

                 *( + 7*(1-tau^3)*(1-taubar^3)*tau*taubar 

                    + 21*tau*taubar*(1-tau*taubar)^2 + 12*(1-tau*taubar)

                    + 2*(1-tau^3) + 2*(1-taubar^3) )/[2+tau*taubar]^5

               + 16/81*z5

                 *( + 144*tau^2*taubar^2*(1-tau^3)*(1-taubar^3)

                    + 1916*tau*taubar*(1-tau^3)*(1-taubar^3)

                    + 1336*(1-tau^3)*(1-taubar^3)

                    - 3*(70*tau^3*taubar^3-386*tau^2*taubar^2

                         -566*tau*taubar+207)*(2+tau*taubar)*(1-tau*taubar) )

                 /[2+tau*taubar]^6

               - 800/27*z6

                 *( + 8*(1-tau)*(1-taubar)*(1+tau+tau^2)*(1+taubar+taubar^2)

                    + 3*tau*taubar*(2+tau*taubar)*(1-tau*taubar)^2 )

                 /[2+tau*taubar]^5

               + 128/27*z3^2

                 *( + 6*tau^3*taubar^3*(1-tau^3)*(1-taubar^3)

                    + 46*tau^2*taubar^2*(1-tau^3)*(1-taubar^3)

                    - 77*tau*taubar*(1-tau^3)*(1-taubar^3)

                    + 9*(1-tau^3)^2 + 9*(1-taubar^3)^2 

                    + 52*(1-tau^3) + 52*(1-taubar^3)

                    + (18*tau^4*taubar^4-72*tau^3*taubar^3+137*tau^2*taubar^2

                       -205*tau*taubar-34)*(1-tau*taubar) )/[2+tau*taubar]^7

               + 392/3*z7 

                 *( + tau*taubar*(1+2*tau*taubar)*(1-tau*taubar)^2 

                    + 4*(1-tau^3)*(1-taubar^3) )/[2+tau*taubar]^5 )*ep^5;



Delta_2p(tau,taubar) 

= + 2 - 4/3*( + tau - 1 )*( + taubar - 1 )/[2+tau*taubar]*ep

          - 4/9*( + tau + taubar + 1 )*( + tau + 2 )*( + taubar + 2 )

            /[2+tau*taubar]^2*ep^2

          + (tau+2)*(taubar+2)

            *( - 4/27*( + tau + taubar + 1 )

                 *( + 3*(1-tau)*(1-taubar) - tau - taubar - 1 )

                 /[2+tau*taubar]^3

               + 16/9*z3

                 *( + (taubar-1)*tau^3 + (tau-1)*taubar^3

                    + 5*(2+tau*taubar)^2

                    + 2*(taubar-1)*tau^2 + 2*(tau-1)*taubar^2

                    + 4*tau^2 + 4*taubar^2 - 18*tau*taubar

                    + 4*tau + 4*taubar - 16 )/[2+tau*taubar]^4 )*ep^3

          + (tau+2)*(taubar+2)

            *( - 4/81*( + tau + taubar + 1 )

                 *( + 9*tau^2*taubar^2 - 22*tau*taubar*( + tau + taubar + 1 )

                    + 76*tau*taubar + 20*tau^2 + 20*taubar^2

                    - 4*tau - 4*taubar + 12 )/[2+tau*taubar]^4

               - 16/81*z3

                 *( + 3*( + (1+tau+taubar)^2*(1-tau)*(1-taubar)

                          + 3*(1+tau+tau^2)*(1+taubar+taubar^2) )

                      *( + 3*tau*taubar + 4*tau + 4*taubar + 10 )

                    - 2*(1+tau+taubar)*(2+tau*taubar)^2*(1-tau)*(1-taubar) )

                 /[2+tau*taubar]^5

               + 8/3*z4

                 *( + (1-tau)*(1-taubar)*( + 1 + tau + taubar )^2

                    + 3*(1+tau+tau^2)*(1+taubar+taubar^2) )/[2+tau*taubar]^4

               - 320/81*z5 

                 *( + (1+tau+taubar)^2*(2+tau*taubar)*(tau+2)*(taubar+2)

                    + 8*(1+tau+tau^2)*(1+taubar+taubar^2)

                      *(1-tau)*(1-taubar) )/[2+tau*taubar]^5 )*ep^4

          + ( + 896/3*[2+tau*taubar]^(-5)
              - 90400/243*[2+tau*taubar]^(-4)
              + 1312/9*[2+tau*taubar]^(-3)
              - 1552/81*[2+tau*taubar]^(-2)
              + 20/27*[2+tau*taubar]^(-1)
              - 4480/81*taubar*[2+tau*taubar]^(-5)
              + 7040/243*taubar*[2+tau*taubar]^(-4)
              - 928/243*taubar*[2+tau*taubar]^(-3)
              + 64/27*taubar*[2+tau*taubar]^(-2)
              - 4/9*taubar*[2+tau*taubar]^(-1)
              - 8960/81*taubar^2*[2+tau*taubar]^(-5)
              + 19520/243*taubar^2*[2+tau*taubar]^(-4)
              - 2912/243*taubar^2*[2+tau*taubar]^(-3)
              + 16/27*taubar^2*[2+tau*taubar]^(-2)
              + 1280/243*taubar^3*[2+tau*taubar]^(-4)
              + 32/81*taubar^3*[2+tau*taubar]^(-3)
              + 4480/243*taubar^4*[2+tau*taubar]^(-5)
              - 800/243*taubar^4*[2+tau*taubar]^(-4)
              + 896/243*taubar^5*[2+tau*taubar]^(-5)
              - 4480/81*tau*[2+tau*taubar]^(-5)
              + 7040/243*tau*[2+tau*taubar]^(-4)
              - 928/243*tau*[2+tau*taubar]^(-3)
              + 64/27*tau*[2+tau*taubar]^(-2)
              - 4/9*tau*[2+tau*taubar]^(-1)
              - 8960/81*tau^2*[2+tau*taubar]^(-5)
              + 19520/243*tau^2*[2+tau*taubar]^(-4)
              - 2912/243*tau^2*[2+tau*taubar]^(-3)
              + 16/27*tau^2*[2+tau*taubar]^(-2)
              + 1280/243*tau^3*[2+tau*taubar]^(-4)
              + 32/81*tau^3*[2+tau*taubar]^(-3)
              + 4480/243*tau^4*[2+tau*taubar]^(-5)
              - 800/243*tau^4*[2+tau*taubar]^(-4)
              + 896/243*tau^5*[2+tau*taubar]^(-5)
              + 20384/9*z7*[2+tau*taubar]^(-5)
              - 73696/27*z7*[2+tau*taubar]^(-4)
              - 12152/27*z7*[2+tau*taubar]^(-3)
              + 392*z7*[2+tau*taubar]^(-2)
              + 5488/27*z7*[2+tau*taubar]^(-1)
              - 29792/9*z7*taubar*[2+tau*taubar]^(-5)
              + 34496/27*z7*taubar*[2+tau*taubar]^(-4)
              - 9016/27*z7*taubar*[2+tau*taubar]^(-3)
              + 16072/27*z7*taubar*[2+tau*taubar]^(-2)
              - 3136/3*z7*taubar^2*[2+tau*taubar]^(-5)
              + 15680/27*z7*taubar^2*[2+tau*taubar]^(-4)
              + 18424/27*z7*taubar^2*[2+tau*taubar]^(-3)
              + 392/27*z7*taubar^2*[2+tau*taubar]^(-2)
              - 3136/9*z7*taubar^3*[2+tau*taubar]^(-5)
              + 15680/27*z7*taubar^3*[2+tau*taubar]^(-4)
              + 1960/27*z7*taubar^3*[2+tau*taubar]^(-3)
              - 1568/27*z7*taubar^4*[2+tau*taubar]^(-5)
              + 3136/27*z7*taubar^4*[2+tau*taubar]^(-4)
              + 1568/27*z7*taubar^5*[2+tau*taubar]^(-5)
              - 29792/9*z7*tau*[2+tau*taubar]^(-5)
              + 34496/27*z7*tau*[2+tau*taubar]^(-4)
              - 9016/27*z7*tau*[2+tau*taubar]^(-3)
              + 16072/27*z7*tau*[2+tau*taubar]^(-2)
              - 3136/3*z7*tau^2*[2+tau*taubar]^(-5)
              + 15680/27*z7*tau^2*[2+tau*taubar]^(-4)
              + 18424/27*z7*tau^2*[2+tau*taubar]^(-3)
              + 392/27*z7*tau^2*[2+tau*taubar]^(-2)
              - 3136/9*z7*tau^3*[2+tau*taubar]^(-5)
              + 15680/27*z7*tau^3*[2+tau*taubar]^(-4)
              + 1960/27*z7*tau^3*[2+tau*taubar]^(-3)
              - 1568/27*z7*tau^4*[2+tau*taubar]^(-5)
              + 3136/27*z7*tau^4*[2+tau*taubar]^(-4)
              + 1568/27*z7*tau^5*[2+tau*taubar]^(-5)
              + 89600/81*z6*[2+tau*taubar]^(-5)
              - 112000/81*z6*[2+tau*taubar]^(-4)
              + 73600/81*z6*[2+tau*taubar]^(-3)
              - 10400/81*z6*[2+tau*taubar]^(-2)
              - 8000/81*z6*[2+tau*taubar]^(-1)
              + 89600/81*z6*taubar*[2+tau*taubar]^(-5)
              - 89600/81*z6*taubar*[2+tau*taubar]^(-4)
              + 16000/27*z6*taubar*[2+tau*taubar]^(-3)
              - 8000/27*z6*taubar*[2+tau*taubar]^(-2)
              - 25600/81*z6*taubar^2*[2+tau*taubar]^(-5)
              + 6400/27*z6*taubar^2*[2+tau*taubar]^(-4)
              - 22400/81*z6*taubar^2*[2+tau*taubar]^(-3)
              - 800/81*z6*taubar^2*[2+tau*taubar]^(-2)
              + 12800/81*z6*taubar^3*[2+tau*taubar]^(-5)
              - 6400/81*z6*taubar^3*[2+tau*taubar]^(-4)
              - 3200/81*z6*taubar^3*[2+tau*taubar]^(-3)
              + 12800/81*z6*taubar^4*[2+tau*taubar]^(-5)
              - 3200/81*z6*taubar^4*[2+tau*taubar]^(-4)
              + 89600/81*z6*tau*[2+tau*taubar]^(-5)
              - 89600/81*z6*tau*[2+tau*taubar]^(-4)
              + 16000/27*z6*tau*[2+tau*taubar]^(-3)
              - 8000/27*z6*tau*[2+tau*taubar]^(-2)
              - 25600/81*z6*tau^2*[2+tau*taubar]^(-5)
              + 6400/27*z6*tau^2*[2+tau*taubar]^(-4)
              - 22400/81*z6*tau^2*[2+tau*taubar]^(-3)
              - 800/81*z6*tau^2*[2+tau*taubar]^(-2)
              + 12800/81*z6*tau^3*[2+tau*taubar]^(-5)
              - 6400/81*z6*tau^3*[2+tau*taubar]^(-4)
              - 3200/81*z6*tau^3*[2+tau*taubar]^(-3)
              + 12800/81*z6*tau^4*[2+tau*taubar]^(-5)
              - 3200/81*z6*tau^4*[2+tau*taubar]^(-4)
              + 143360/81*z5*[2+tau*taubar]^(-6)
              - 1032160/243*z5*[2+tau*taubar]^(-5)
              + 1010800/243*z5*[2+tau*taubar]^(-4)
              - 550448/243*z5*[2+tau*taubar]^(-3)
              + 121840/243*z5*[2+tau*taubar]^(-2)
              + 7280/243*z5*[2+tau*taubar]^(-1)
              - 40960/27*z5*taubar*[2+tau*taubar]^(-6)
              + 304160/243*z5*taubar*[2+tau*taubar]^(-5)
              - 51200/81*z5*taubar*[2+tau*taubar]^(-4)
              + 112/81*z5*taubar*[2+tau*taubar]^(-3)
              + 46096/243*z5*taubar*[2+tau*taubar]^(-2)
              - 400/81*z5*taubar*[2+tau*taubar]^(-1)
              - 20480/81*z5*taubar^2*[2+tau*taubar]^(-6)
              + 188480/243*z5*taubar^2*[2+tau*taubar]^(-5)
              - 126304/243*z5*taubar^2*[2+tau*taubar]^(-4)
              + 31312/81*z5*taubar^2*[2+tau*taubar]^(-3)
              - 4816/243*z5*taubar^2*[2+tau*taubar]^(-2)
              + 20480/81*z5*taubar^3*[2+tau*taubar]^(-6)
              - 73600/243*z5*taubar^3*[2+tau*taubar]^(-5)
              + 66592/243*z5*taubar^3*[2+tau*taubar]^(-4)
              + 784/243*z5*taubar^3*[2+tau*taubar]^(-3)
              - 40960/243*z5*taubar^4*[2+tau*taubar]^(-6)
              - 19040/243*z5*taubar^4*[2+tau*taubar]^(-5)
              + 12592/243*z5*taubar^4*[2+tau*taubar]^(-4)
              - 20480/243*z5*taubar^5*[2+tau*taubar]^(-6)
              + 2720/243*z5*taubar^5*[2+tau*taubar]^(-5)
              - 40960/27*z5*tau*[2+tau*taubar]^(-6)
              + 304160/243*z5*tau*[2+tau*taubar]^(-5)
              - 51200/81*z5*tau*[2+tau*taubar]^(-4)
              + 112/81*z5*tau*[2+tau*taubar]^(-3)
              + 46096/243*z5*tau*[2+tau*taubar]^(-2)
              - 400/81*z5*tau*[2+tau*taubar]^(-1)
              - 20480/81*z5*tau^2*[2+tau*taubar]^(-6)
              + 188480/243*z5*tau^2*[2+tau*taubar]^(-5)
              - 126304/243*z5*tau^2*[2+tau*taubar]^(-4)
              + 31312/81*z5*tau^2*[2+tau*taubar]^(-3)
              - 4816/243*z5*tau^2*[2+tau*taubar]^(-2)
              + 20480/81*z5*tau^3*[2+tau*taubar]^(-6)
              - 73600/243*z5*tau^3*[2+tau*taubar]^(-5)
              + 66592/243*z5*tau^3*[2+tau*taubar]^(-4)
              + 784/243*z5*tau^3*[2+tau*taubar]^(-3)
              - 40960/243*z5*tau^4*[2+tau*taubar]^(-6)
              - 19040/243*z5*tau^4*[2+tau*taubar]^(-5)
              + 12592/243*z5*tau^4*[2+tau*taubar]^(-4)
              - 20480/243*z5*tau^5*[2+tau*taubar]^(-6)
              + 2720/243*z5*tau^5*[2+tau*taubar]^(-5)
              + 1280/3*z4*[2+tau*taubar]^(-5)
              - 2368/3*z4*[2+tau*taubar]^(-4)
              + 14944/27*z4*[2+tau*taubar]^(-3)
              - 1136/9*z4*[2+tau*taubar]^(-2)
              - 104/9*z4*[2+tau*taubar]^(-1)
              - 256*z4*taubar*[2+tau*taubar]^(-5)
              + 448/3*z4*taubar*[2+tau*taubar]^(-4)
              + 128/3*z4*taubar*[2+tau*taubar]^(-3)
              - 1648/27*z4*taubar*[2+tau*taubar]^(-2)
              + 16/27*z4*taubar*[2+tau*taubar]^(-1)
              - 512/3*z4*taubar^2*[2+tau*taubar]^(-5)
              + 352/3*z4*taubar^2*[2+tau*taubar]^(-4)
              - 640/9*z4*taubar^2*[2+tau*taubar]^(-3)
              - 56/27*z4*taubar^2*[2+tau*taubar]^(-2)
              - 64/3*z4*taubar^3*[2+tau*taubar]^(-5)
              - 16/3*z4*taubar^3*[2+tau*taubar]^(-4)
              - 200/27*z4*taubar^3*[2+tau*taubar]^(-3)
              + 128/9*z4*taubar^4*[2+tau*taubar]^(-5)
              + 16/9*z4*taubar^4*[2+tau*taubar]^(-4)
              + 64/9*z4*taubar^5*[2+tau*taubar]^(-5)
              - 256*z4*tau*[2+tau*taubar]^(-5)
              + 448/3*z4*tau*[2+tau*taubar]^(-4)
              + 128/3*z4*tau*[2+tau*taubar]^(-3)
              - 1648/27*z4*tau*[2+tau*taubar]^(-2)
              + 16/27*z4*tau*[2+tau*taubar]^(-1)
              - 512/3*z4*tau^2*[2+tau*taubar]^(-5)
              + 352/3*z4*tau^2*[2+tau*taubar]^(-4)
              - 640/9*z4*tau^2*[2+tau*taubar]^(-3)
              - 56/27*z4*tau^2*[2+tau*taubar]^(-2)
              - 64/3*z4*tau^3*[2+tau*taubar]^(-5)
              - 16/3*z4*tau^3*[2+tau*taubar]^(-4)
              - 200/27*z4*tau^3*[2+tau*taubar]^(-3)
              + 128/9*z4*tau^4*[2+tau*taubar]^(-5)
              + 16/9*z4*tau^4*[2+tau*taubar]^(-4)
              + 64/9*z4*tau^5*[2+tau*taubar]^(-5)
              - 17408/9*z3*[2+tau*taubar]^(-6)
              + 77312/27*z3*[2+tau*taubar]^(-5)
              - 343936/243*z3*[2+tau*taubar]^(-4)
              + 3968/81*z3*[2+tau*taubar]^(-3)
              + 7936/81*z3*[2+tau*taubar]^(-2)
              + 304/243*z3*[2+tau*taubar]^(-1)
              - 2048/3*z3*taubar*[2+tau*taubar]^(-6)
              + 3584/3*z3*taubar*[2+tau*taubar]^(-5)
              - 225664/243*z3*taubar*[2+tau*taubar]^(-4)
              + 832/3*z3*taubar*[2+tau*taubar]^(-3)
              + 928/81*z3*taubar*[2+tau*taubar]^(-2)
              - 32/243*z3*taubar*[2+tau*taubar]^(-1)
              + 512*z3*taubar^2*[2+tau*taubar]^(-6)
              - 12800/27*z3*taubar^2*[2+tau*taubar]^(-5)
              + 30656/243*z3*taubar^2*[2+tau*taubar]^(-4)
              + 13760/243*z3*taubar^2*[2+tau*taubar]^(-3)
              - 16/81*z3*taubar^2*[2+tau*taubar]^(-2)
              + 7936/27*z3*taubar^3*[2+tau*taubar]^(-6)
              - 4864/27*z3*taubar^3*[2+tau*taubar]^(-5)
              + 23072/243*z3*taubar^3*[2+tau*taubar]^(-4)
              + 112/81*z3*taubar^3*[2+tau*taubar]^(-3)
              + 256/9*z3*taubar^4*[2+tau*taubar]^(-6)
              + 512/81*z3*taubar^4*[2+tau*taubar]^(-5)
              + 1568/243*z3*taubar^4*[2+tau*taubar]^(-4)
              - 256/9*z3*taubar^5*[2+tau*taubar]^(-6)
              + 256/81*z3*taubar^5*[2+tau*taubar]^(-5)
              - 256/27*z3*taubar^6*[2+tau*taubar]^(-6)
              - 2048/3*z3*tau*[2+tau*taubar]^(-6)
              + 3584/3*z3*tau*[2+tau*taubar]^(-5)
              - 225664/243*z3*tau*[2+tau*taubar]^(-4)
              + 832/3*z3*tau*[2+tau*taubar]^(-3)
              + 928/81*z3*tau*[2+tau*taubar]^(-2)
              - 32/243*z3*tau*[2+tau*taubar]^(-1)
              + 512*z3*tau^2*[2+tau*taubar]^(-6)
              - 12800/27*z3*tau^2*[2+tau*taubar]^(-5)
              + 30656/243*z3*tau^2*[2+tau*taubar]^(-4)
              + 13760/243*z3*tau^2*[2+tau*taubar]^(-3)
              - 16/81*z3*tau^2*[2+tau*taubar]^(-2)
              + 7936/27*z3*tau^3*[2+tau*taubar]^(-6)
              - 4864/27*z3*tau^3*[2+tau*taubar]^(-5)
              + 23072/243*z3*tau^3*[2+tau*taubar]^(-4)
              + 112/81*z3*tau^3*[2+tau*taubar]^(-3)
              + 256/9*z3*tau^4*[2+tau*taubar]^(-6)
              + 512/81*z3*tau^4*[2+tau*taubar]^(-5)
              + 1568/243*z3*tau^4*[2+tau*taubar]^(-4)
              - 256/9*z3*tau^5*[2+tau*taubar]^(-6)
              + 256/81*z3*tau^5*[2+tau*taubar]^(-5)
              - 256/27*z3*tau^6*[2+tau*taubar]^(-6)
              + 32768/3*z3^2*[2+tau*taubar]^(-7)
              - 50176/3*z3^2*[2+tau*taubar]^(-6)
              + 742400/81*z3^2*[2+tau*taubar]^(-5)
              - 123392/81*z3^2*[2+tau*taubar]^(-4)
              - 16000/27*z3^2*[2+tau*taubar]^(-3)
              + 20224/81*z3^2*[2+tau*taubar]^(-2)
              + 128/81*z3^2*[2+tau*taubar]^(-1)
              + 32768/3*z3^2*taubar*[2+tau*taubar]^(-7)
              - 18432*z3^2*taubar*[2+tau*taubar]^(-6)
              + 1037312/81*z3^2*taubar*[2+tau*taubar]^(-5)
              - 126464/27*z3^2*taubar*[2+tau*taubar]^(-4)
              + 7552/9*z3^2*taubar*[2+tau*taubar]^(-3)
              + 256/81*z3^2*taubar*[2+tau*taubar]^(-2)
              + 20480/9*z3^2*taubar^2*[2+tau*taubar]^(-7)
              - 11776/9*z3^2*taubar^2*[2+tau*taubar]^(-6)
              + 512/81*z3^2*taubar^2*[2+tau*taubar]^(-5)
              + 5504/81*z3^2*taubar^2*[2+tau*taubar]^(-4)
              + 2432/27*z3^2*taubar^2*[2+tau*taubar]^(-3)
              - 10240/9*z3^2*taubar^3*[2+tau*taubar]^(-7)
              + 10496/9*z3^2*taubar^3*[2+tau*taubar]^(-6)
              - 26752/81*z3^2*taubar^3*[2+tau*taubar]^(-5)
              + 7936/81*z3^2*taubar^3*[2+tau*taubar]^(-4)
              + 128/27*z3^2*taubar^3*[2+tau*taubar]^(-3)
              - 10240/9*z3^2*taubar^4*[2+tau*taubar]^(-7)
              + 2816/3*z3^2*taubar^4*[2+tau*taubar]^(-6)
              - 17920/81*z3^2*taubar^4*[2+tau*taubar]^(-5)
              + 512/27*z3^2*taubar^4*[2+tau*taubar]^(-4)
              - 512/9*z3^2*taubar^5*[2+tau*taubar]^(-7)
              - 512/9*z3^2*taubar^5*[2+tau*taubar]^(-6)
              + 128/27*z3^2*taubar^5*[2+tau*taubar]^(-5)
              + 256/9*z3^2*taubar^6*[2+tau*taubar]^(-7)
              - 128/9*z3^2*taubar^6*[2+tau*taubar]^(-6)
              + 256/9*z3^2*taubar^7*[2+tau*taubar]^(-7)
              + 32768/3*z3^2*tau*[2+tau*taubar]^(-7)
              - 18432*z3^2*tau*[2+tau*taubar]^(-6)
              + 1037312/81*z3^2*tau*[2+tau*taubar]^(-5)
              - 126464/27*z3^2*tau*[2+tau*taubar]^(-4)
              + 7552/9*z3^2*tau*[2+tau*taubar]^(-3)
              + 256/81*z3^2*tau*[2+tau*taubar]^(-2)
              + 20480/9*z3^2*tau^2*[2+tau*taubar]^(-7)
              - 11776/9*z3^2*tau^2*[2+tau*taubar]^(-6)
              + 512/81*z3^2*tau^2*[2+tau*taubar]^(-5)
              + 5504/81*z3^2*tau^2*[2+tau*taubar]^(-4)
              + 2432/27*z3^2*tau^2*[2+tau*taubar]^(-3)
              - 10240/9*z3^2*tau^3*[2+tau*taubar]^(-7)
              + 10496/9*z3^2*tau^3*[2+tau*taubar]^(-6)
              - 26752/81*z3^2*tau^3*[2+tau*taubar]^(-5)
              + 7936/81*z3^2*tau^3*[2+tau*taubar]^(-4)
              + 128/27*z3^2*tau^3*[2+tau*taubar]^(-3)
              - 10240/9*z3^2*tau^4*[2+tau*taubar]^(-7)
              + 2816/3*z3^2*tau^4*[2+tau*taubar]^(-6)
              - 17920/81*z3^2*tau^4*[2+tau*taubar]^(-5)
              + 512/27*z3^2*tau^4*[2+tau*taubar]^(-4)
              - 512/9*z3^2*tau^5*[2+tau*taubar]^(-7)
              - 512/9*z3^2*tau^5*[2+tau*taubar]^(-6)
              + 128/27*z3^2*tau^5*[2+tau*taubar]^(-5)
              + 256/9*z3^2*tau^6*[2+tau*taubar]^(-7)
              - 128/9*z3^2*tau^6*[2+tau*taubar]^(-6)
              + 256/9*z3^2*tau^7*[2+tau*taubar]^(-7) )*ep^5;


Delta_2pp(tau,taubar) 

= + 2 - 4/3*( + tau*taubar - omega*tau - omegabar*taubar + 1 )

            /[2+tau*taubar]*ep

           + 4/9*( - omega*tau^2*taubar - omegabar*tau*taubar^2

                   - 6*omega*tau - 6*omegabar*taubar

                   - 2*omega*taubar^2 - 2*omegabar*tau^2

                   - 5*tau*taubar - 4 )/[2+tau*taubar]^2*ep^2

          + ( - 352/27*[2+tau*taubar]^(-3)
              + 8*[2+tau*taubar]^(-2)
              - 28/27*[2+tau*taubar]^(-1)
              + 32/27*taubar^3*[2+tau*taubar]^(-3)
              + 32/27*tau^3*[2+tau*taubar]^(-3)
              + 640/9*z3*[2+tau*taubar]^(-4)
              - 512/9*z3*[2+tau*taubar]^(-3)
              + 80/9*z3*[2+tau*taubar]^(-1)
              - 32/9*z3*taubar^3*[2+tau*taubar]^(-4)
              + 16/9*z3*taubar^3*[2+tau*taubar]^(-3)
              - 32/9*z3*tau^3*[2+tau*taubar]^(-4)
              + 16/9*z3*tau^3*[2+tau*taubar]^(-3)
              - 32/9*omegabar*taubar*[2+tau*taubar]^(-3)
              + 80/27*omegabar*taubar*[2+tau*taubar]^(-2)
              - 4/9*omegabar*taubar*[2+tau*taubar]^(-1)
              + 32/9*omegabar*tau^2*[2+tau*taubar]^(-3)
              - 8/27*omegabar*tau^2*[2+tau*taubar]^(-2)
              + 640/9*omegabar*z3*taubar*[2+tau*taubar]^(-4)
              - 64*omegabar*z3*taubar*[2+tau*taubar]^(-3)
              + 224/9*omegabar*z3*taubar*[2+tau*taubar]^(-2)
              - 32/9*omegabar*z3*taubar^4*[2+tau*taubar]^(-4)
              + 64/9*omegabar*z3*tau^2*[2+tau*taubar]^(-4)
              + 64/9*omegabar*z3*tau^2*[2+tau*taubar]^(-3)
              + 16/9*omegabar*z3*tau^2*[2+tau*taubar]^(-2)
              + 32/9*omega*taubar^2*[2+tau*taubar]^(-3)
              - 8/27*omega*taubar^2*[2+tau*taubar]^(-2)
              - 32/9*omega*tau*[2+tau*taubar]^(-3)
              + 80/27*omega*tau*[2+tau*taubar]^(-2)
              - 4/9*omega*tau*[2+tau*taubar]^(-1)
              + 64/9*omega*z3*taubar^2*[2+tau*taubar]^(-4)
              + 64/9*omega*z3*taubar^2*[2+tau*taubar]^(-3)
              + 16/9*omega*z3*taubar^2*[2+tau*taubar]^(-2)
              + 640/9*omega*z3*tau*[2+tau*taubar]^(-4)
              - 64*omega*z3*tau*[2+tau*taubar]^(-3)
              + 224/9*omega*z3*tau*[2+tau*taubar]^(-2)
              - 32/9*omega*z3*tau^4*[2+tau*taubar]^(-4) )*ep^3

          + ( - 160/81*[2+tau*taubar]^(-4)
              + 32/3*[2+tau*taubar]^(-3)
              - 16/3*[2+tau*taubar]^(-2)
              - 4/81*[2+tau*taubar]^(-1)
              - 640/81*taubar^3*[2+tau*taubar]^(-4)
              + 32/27*taubar^3*[2+tau*taubar]^(-3)
              - 640/81*tau^3*[2+tau*taubar]^(-4)
              + 32/27*tau^3*[2+tau*taubar]^(-3)
              + 35840/81*z5*[2+tau*taubar]^(-5)
              - 44800/81*z5*[2+tau*taubar]^(-4)
              + 29440/81*z5*[2+tau*taubar]^(-3)
              - 4160/81*z5*[2+tau*taubar]^(-2)
              - 3200/81*z5*[2+tau*taubar]^(-1)
              + 5120/81*z5*taubar^3*[2+tau*taubar]^(-5)
              - 2560/81*z5*taubar^3*[2+tau*taubar]^(-4)
              - 1280/81*z5*taubar^3*[2+tau*taubar]^(-3)
              + 5120/81*z5*tau^3*[2+tau*taubar]^(-5)
              - 2560/81*z5*tau^3*[2+tau*taubar]^(-4)
              - 1280/81*z5*tau^3*[2+tau*taubar]^(-3)
              + 320/3*z4*[2+tau*taubar]^(-4)
              - 256/3*z4*[2+tau*taubar]^(-3)
              + 40/3*z4*[2+tau*taubar]^(-1)
              - 16/3*z4*taubar^3*[2+tau*taubar]^(-4)
              + 8/3*z4*taubar^3*[2+tau*taubar]^(-3)
              - 16/3*z4*tau^3*[2+tau*taubar]^(-4)
              + 8/3*z4*tau^3*[2+tau*taubar]^(-3)
              + 2560/9*z3*[2+tau*taubar]^(-5)
              - 4736/9*z3*[2+tau*taubar]^(-4)
              + 29888/81*z3*[2+tau*taubar]^(-3)
              - 2272/27*z3*[2+tau*taubar]^(-2)
              - 208/27*z3*[2+tau*taubar]^(-1)
              - 128/9*z3*taubar^3*[2+tau*taubar]^(-5)
              - 32/9*z3*taubar^3*[2+tau*taubar]^(-4)
              - 400/81*z3*taubar^3*[2+tau*taubar]^(-3)
              - 128/9*z3*tau^3*[2+tau*taubar]^(-5)
              - 32/9*z3*tau^3*[2+tau*taubar]^(-4)
              - 400/81*z3*tau^3*[2+tau*taubar]^(-3)
              + 3200/81*omegabar*taubar*[2+tau*taubar]^(-4)
              - 736/27*omegabar*taubar*[2+tau*taubar]^(-3)
              + 320/81*omegabar*taubar*[2+tau*taubar]^(-2)
              - 4/9*omegabar*taubar*[2+tau*taubar]^(-1)
              - 160/81*omegabar*taubar^4*[2+tau*taubar]^(-4)
              + 320/81*omegabar*tau^2*[2+tau*taubar]^(-4)
              - 352/81*omegabar*tau^2*[2+tau*taubar]^(-3)
              + 16/81*omegabar*tau^2*[2+tau*taubar]^(-2)
              + 35840/81*omegabar*z5*taubar*[2+tau*taubar]^(-5)
              - 35840/81*omegabar*z5*taubar*[2+tau*taubar]^(-4)
              + 6400/27*omegabar*z5*taubar*[2+tau*taubar]^(-3)
              - 3200/27*omegabar*z5*taubar*[2+tau*taubar]^(-2)
              + 5120/81*omegabar*z5*taubar^4*[2+tau*taubar]^(-5)
              - 1280/81*omegabar*z5*taubar^4*[2+tau*taubar]^(-4)
              - 10240/81*omegabar*z5*tau^2*[2+tau*taubar]^(-5)
              + 2560/27*omegabar*z5*tau^2*[2+tau*taubar]^(-4)
              - 8960/81*omegabar*z5*tau^2*[2+tau*taubar]^(-3)
              - 320/81*omegabar*z5*tau^2*[2+tau*taubar]^(-2)
              + 320/3*omegabar*z4*taubar*[2+tau*taubar]^(-4)
              - 96*omegabar*z4*taubar*[2+tau*taubar]^(-3)
              + 112/3*omegabar*z4*taubar*[2+tau*taubar]^(-2)
              - 16/3*omegabar*z4*taubar^4*[2+tau*taubar]^(-4)
              + 32/3*omegabar*z4*tau^2*[2+tau*taubar]^(-4)
              + 32/3*omegabar*z4*tau^2*[2+tau*taubar]^(-3)
              + 8/3*omegabar*z4*tau^2*[2+tau*taubar]^(-2)
              - 512/3*omegabar*z3*taubar*[2+tau*taubar]^(-5)
              + 896/9*omegabar*z3*taubar*[2+tau*taubar]^(-4)
              + 256/9*omegabar*z3*taubar*[2+tau*taubar]^(-3)
              - 3296/81*omegabar*z3*taubar*[2+tau*taubar]^(-2)
              + 32/81*omegabar*z3*taubar*[2+tau*taubar]^(-1)
              + 256/27*omegabar*z3*taubar^4*[2+tau*taubar]^(-5)
              + 32/27*omegabar*z3*taubar^4*[2+tau*taubar]^(-4)
              - 1024/9*omegabar*z3*tau^2*[2+tau*taubar]^(-5)
              + 704/9*omegabar*z3*tau^2*[2+tau*taubar]^(-4)
              - 1280/27*omegabar*z3*tau^2*[2+tau*taubar]^(-3)
              - 112/81*omegabar*z3*tau^2*[2+tau*taubar]^(-2)
              + 128/27*omegabar*z3*tau^5*[2+tau*taubar]^(-5)
              + 320/81*omega*taubar^2*[2+tau*taubar]^(-4)
              - 352/81*omega*taubar^2*[2+tau*taubar]^(-3)
              + 16/81*omega*taubar^2*[2+tau*taubar]^(-2)
              + 3200/81*omega*tau*[2+tau*taubar]^(-4)
              - 736/27*omega*tau*[2+tau*taubar]^(-3)
              + 320/81*omega*tau*[2+tau*taubar]^(-2)
              - 4/9*omega*tau*[2+tau*taubar]^(-1)
              - 160/81*omega*tau^4*[2+tau*taubar]^(-4)
              - 10240/81*omega*z5*taubar^2*[2+tau*taubar]^(-5)
              + 2560/27*omega*z5*taubar^2*[2+tau*taubar]^(-4)
              - 8960/81*omega*z5*taubar^2*[2+tau*taubar]^(-3)
              - 320/81*omega*z5*taubar^2*[2+tau*taubar]^(-2)
              + 35840/81*omega*z5*tau*[2+tau*taubar]^(-5)
              - 35840/81*omega*z5*tau*[2+tau*taubar]^(-4)
              + 6400/27*omega*z5*tau*[2+tau*taubar]^(-3)
              - 3200/27*omega*z5*tau*[2+tau*taubar]^(-2)
              + 5120/81*omega*z5*tau^4*[2+tau*taubar]^(-5)
              - 1280/81*omega*z5*tau^4*[2+tau*taubar]^(-4)
              + 32/3*omega*z4*taubar^2*[2+tau*taubar]^(-4)
              + 32/3*omega*z4*taubar^2*[2+tau*taubar]^(-3)
              + 8/3*omega*z4*taubar^2*[2+tau*taubar]^(-2)
              + 320/3*omega*z4*tau*[2+tau*taubar]^(-4)
              - 96*omega*z4*tau*[2+tau*taubar]^(-3)
              + 112/3*omega*z4*tau*[2+tau*taubar]^(-2)
              - 16/3*omega*z4*tau^4*[2+tau*taubar]^(-4)
              - 1024/9*omega*z3*taubar^2*[2+tau*taubar]^(-5)
              + 704/9*omega*z3*taubar^2*[2+tau*taubar]^(-4)
              - 1280/27*omega*z3*taubar^2*[2+tau*taubar]^(-3)
              - 112/81*omega*z3*taubar^2*[2+tau*taubar]^(-2)
              + 128/27*omega*z3*taubar^5*[2+tau*taubar]^(-5)
              - 512/3*omega*z3*tau*[2+tau*taubar]^(-5)
              + 896/9*omega*z3*tau*[2+tau*taubar]^(-4)
              + 256/9*omega*z3*tau*[2+tau*taubar]^(-3)
              - 3296/81*omega*z3*tau*[2+tau*taubar]^(-2)
              + 32/81*omega*z3*tau*[2+tau*taubar]^(-1)
              + 256/27*omega*z3*tau^4*[2+tau*taubar]^(-5)
              + 32/27*omega*z3*tau^4*[2+tau*taubar]^(-4) )*ep^4

          + ( + 896/3*[2+tau*taubar]^(-5)
              - 90400/243*[2+tau*taubar]^(-4)
              + 1312/9*[2+tau*taubar]^(-3)
              - 1552/81*[2+tau*taubar]^(-2)
              + 20/27*[2+tau*taubar]^(-1)
              + 1280/243*taubar^3*[2+tau*taubar]^(-4)
              + 32/81*taubar^3*[2+tau*taubar]^(-3)
              + 1280/243*tau^3*[2+tau*taubar]^(-4)
              + 32/81*tau^3*[2+tau*taubar]^(-3)
              + 20384/9*z7*[2+tau*taubar]^(-5)
              - 73696/27*z7*[2+tau*taubar]^(-4)
              - 12152/27*z7*[2+tau*taubar]^(-3)
              + 392*z7*[2+tau*taubar]^(-2)
              + 5488/27*z7*[2+tau*taubar]^(-1)
              - 3136/9*z7*taubar^3*[2+tau*taubar]^(-5)
              + 15680/27*z7*taubar^3*[2+tau*taubar]^(-4)
              + 1960/27*z7*taubar^3*[2+tau*taubar]^(-3)
              - 3136/9*z7*tau^3*[2+tau*taubar]^(-5)
              + 15680/27*z7*tau^3*[2+tau*taubar]^(-4)
              + 1960/27*z7*tau^3*[2+tau*taubar]^(-3)
              + 89600/81*z6*[2+tau*taubar]^(-5)
              - 112000/81*z6*[2+tau*taubar]^(-4)
              + 73600/81*z6*[2+tau*taubar]^(-3)
              - 10400/81*z6*[2+tau*taubar]^(-2)
              - 8000/81*z6*[2+tau*taubar]^(-1)
              + 12800/81*z6*taubar^3*[2+tau*taubar]^(-5)
              - 6400/81*z6*taubar^3*[2+tau*taubar]^(-4)
              - 3200/81*z6*taubar^3*[2+tau*taubar]^(-3)
              + 12800/81*z6*tau^3*[2+tau*taubar]^(-5)
              - 6400/81*z6*tau^3*[2+tau*taubar]^(-4)
              - 3200/81*z6*tau^3*[2+tau*taubar]^(-3)
              + 143360/81*z5*[2+tau*taubar]^(-6)
              - 1032160/243*z5*[2+tau*taubar]^(-5)
              + 1010800/243*z5*[2+tau*taubar]^(-4)
              - 550448/243*z5*[2+tau*taubar]^(-3)
              + 121840/243*z5*[2+tau*taubar]^(-2)
              + 7280/243*z5*[2+tau*taubar]^(-1)
              + 20480/81*z5*taubar^3*[2+tau*taubar]^(-6)
              - 73600/243*z5*taubar^3*[2+tau*taubar]^(-5)
              + 66592/243*z5*taubar^3*[2+tau*taubar]^(-4)
              + 784/243*z5*taubar^3*[2+tau*taubar]^(-3)
              + 20480/81*z5*tau^3*[2+tau*taubar]^(-6)
              - 73600/243*z5*tau^3*[2+tau*taubar]^(-5)
              + 66592/243*z5*tau^3*[2+tau*taubar]^(-4)
              + 784/243*z5*tau^3*[2+tau*taubar]^(-3)
              + 1280/3*z4*[2+tau*taubar]^(-5)
              - 2368/3*z4*[2+tau*taubar]^(-4)
              + 14944/27*z4*[2+tau*taubar]^(-3)
              - 1136/9*z4*[2+tau*taubar]^(-2)
              - 104/9*z4*[2+tau*taubar]^(-1)
              - 64/3*z4*taubar^3*[2+tau*taubar]^(-5)
              - 16/3*z4*taubar^3*[2+tau*taubar]^(-4)
              - 200/27*z4*taubar^3*[2+tau*taubar]^(-3)
              - 64/3*z4*tau^3*[2+tau*taubar]^(-5)
              - 16/3*z4*tau^3*[2+tau*taubar]^(-4)
              - 200/27*z4*tau^3*[2+tau*taubar]^(-3)
              - 17408/9*z3*[2+tau*taubar]^(-6)
              + 77312/27*z3*[2+tau*taubar]^(-5)
              - 343936/243*z3*[2+tau*taubar]^(-4)
              + 3968/81*z3*[2+tau*taubar]^(-3)
              + 7936/81*z3*[2+tau*taubar]^(-2)
              + 304/243*z3*[2+tau*taubar]^(-1)
              + 7936/27*z3*taubar^3*[2+tau*taubar]^(-6)
              - 4864/27*z3*taubar^3*[2+tau*taubar]^(-5)
              + 23072/243*z3*taubar^3*[2+tau*taubar]^(-4)
              + 112/81*z3*taubar^3*[2+tau*taubar]^(-3)
              - 256/27*z3*taubar^6*[2+tau*taubar]^(-6)
              + 7936/27*z3*tau^3*[2+tau*taubar]^(-6)
              - 4864/27*z3*tau^3*[2+tau*taubar]^(-5)
              + 23072/243*z3*tau^3*[2+tau*taubar]^(-4)
              + 112/81*z3*tau^3*[2+tau*taubar]^(-3)
              - 256/27*z3*tau^6*[2+tau*taubar]^(-6)
              + 32768/3*z3^2*[2+tau*taubar]^(-7)
              - 50176/3*z3^2*[2+tau*taubar]^(-6)
              + 742400/81*z3^2*[2+tau*taubar]^(-5)
              - 123392/81*z3^2*[2+tau*taubar]^(-4)
              - 16000/27*z3^2*[2+tau*taubar]^(-3)
              + 20224/81*z3^2*[2+tau*taubar]^(-2)
              + 128/81*z3^2*[2+tau*taubar]^(-1)
              - 10240/9*z3^2*taubar^3*[2+tau*taubar]^(-7)
              + 10496/9*z3^2*taubar^3*[2+tau*taubar]^(-6)
              - 26752/81*z3^2*taubar^3*[2+tau*taubar]^(-5)
              + 7936/81*z3^2*taubar^3*[2+tau*taubar]^(-4)
              + 128/27*z3^2*taubar^3*[2+tau*taubar]^(-3)
              + 256/9*z3^2*taubar^6*[2+tau*taubar]^(-7)
              - 128/9*z3^2*taubar^6*[2+tau*taubar]^(-6)
              - 10240/9*z3^2*tau^3*[2+tau*taubar]^(-7)
              + 10496/9*z3^2*tau^3*[2+tau*taubar]^(-6)
              - 26752/81*z3^2*tau^3*[2+tau*taubar]^(-5)
              + 7936/81*z3^2*tau^3*[2+tau*taubar]^(-4)
              + 128/27*z3^2*tau^3*[2+tau*taubar]^(-3)
              + 256/9*z3^2*tau^6*[2+tau*taubar]^(-7)
              - 128/9*z3^2*tau^6*[2+tau*taubar]^(-6)
              - 4480/81*omegabar*taubar*[2+tau*taubar]^(-5)
              + 7040/243*omegabar*taubar*[2+tau*taubar]^(-4)
              - 928/243*omegabar*taubar*[2+tau*taubar]^(-3)
              + 64/27*omegabar*taubar*[2+tau*taubar]^(-2)
              - 4/9*omegabar*taubar*[2+tau*taubar]^(-1)
              + 4480/243*omegabar*taubar^4*[2+tau*taubar]^(-5)
              - 800/243*omegabar*taubar^4*[2+tau*taubar]^(-4)
              - 8960/81*omegabar*tau^2*[2+tau*taubar]^(-5)
              + 19520/243*omegabar*tau^2*[2+tau*taubar]^(-4)
              - 2912/243*omegabar*tau^2*[2+tau*taubar]^(-3)
              + 16/27*omegabar*tau^2*[2+tau*taubar]^(-2)
              + 896/243*omegabar*tau^5*[2+tau*taubar]^(-5)
              - 29792/9*omegabar*z7*taubar*[2+tau*taubar]^(-5)
              + 34496/27*omegabar*z7*taubar*[2+tau*taubar]^(-4)
              - 9016/27*omegabar*z7*taubar*[2+tau*taubar]^(-3)
              + 16072/27*omegabar*z7*taubar*[2+tau*taubar]^(-2)
              - 1568/27*omegabar*z7*taubar^4*[2+tau*taubar]^(-5)
              + 3136/27*omegabar*z7*taubar^4*[2+tau*taubar]^(-4)
              - 3136/3*omegabar*z7*tau^2*[2+tau*taubar]^(-5)
              + 15680/27*omegabar*z7*tau^2*[2+tau*taubar]^(-4)
              + 18424/27*omegabar*z7*tau^2*[2+tau*taubar]^(-3)
              + 392/27*omegabar*z7*tau^2*[2+tau*taubar]^(-2)
              + 1568/27*omegabar*z7*tau^5*[2+tau*taubar]^(-5)
              + 89600/81*omegabar*z6*taubar*[2+tau*taubar]^(-5)
              - 89600/81*omegabar*z6*taubar*[2+tau*taubar]^(-4)
              + 16000/27*omegabar*z6*taubar*[2+tau*taubar]^(-3)
              - 8000/27*omegabar*z6*taubar*[2+tau*taubar]^(-2)
              + 12800/81*omegabar*z6*taubar^4*[2+tau*taubar]^(-5)
              - 3200/81*omegabar*z6*taubar^4*[2+tau*taubar]^(-4)
              - 25600/81*omegabar*z6*tau^2*[2+tau*taubar]^(-5)
              + 6400/27*omegabar*z6*tau^2*[2+tau*taubar]^(-4)
              - 22400/81*omegabar*z6*tau^2*[2+tau*taubar]^(-3)
              - 800/81*omegabar*z6*tau^2*[2+tau*taubar]^(-2)
              - 40960/27*omegabar*z5*taubar*[2+tau*taubar]^(-6)
              + 304160/243*omegabar*z5*taubar*[2+tau*taubar]^(-5)
              - 51200/81*omegabar*z5*taubar*[2+tau*taubar]^(-4)
              + 112/81*omegabar*z5*taubar*[2+tau*taubar]^(-3)
              + 46096/243*omegabar*z5*taubar*[2+tau*taubar]^(-2)
              - 400/81*omegabar*z5*taubar*[2+tau*taubar]^(-1)
              - 40960/243*omegabar*z5*taubar^4*[2+tau*taubar]^(-6)
              - 19040/243*omegabar*z5*taubar^4*[2+tau*taubar]^(-5)
              + 12592/243*omegabar*z5*taubar^4*[2+tau*taubar]^(-4)
              - 20480/81*omegabar*z5*tau^2*[2+tau*taubar]^(-6)
              + 188480/243*omegabar*z5*tau^2*[2+tau*taubar]^(-5)
              - 126304/243*omegabar*z5*tau^2*[2+tau*taubar]^(-4)
              + 31312/81*omegabar*z5*tau^2*[2+tau*taubar]^(-3)
              - 4816/243*omegabar*z5*tau^2*[2+tau*taubar]^(-2)
              - 20480/243*omegabar*z5*tau^5*[2+tau*taubar]^(-6)
              + 2720/243*omegabar*z5*tau^5*[2+tau*taubar]^(-5)
              - 256*omegabar*z4*taubar*[2+tau*taubar]^(-5)
              + 448/3*omegabar*z4*taubar*[2+tau*taubar]^(-4)
              + 128/3*omegabar*z4*taubar*[2+tau*taubar]^(-3)
              - 1648/27*omegabar*z4*taubar*[2+tau*taubar]^(-2)
              + 16/27*omegabar*z4*taubar*[2+tau*taubar]^(-1)
              + 128/9*omegabar*z4*taubar^4*[2+tau*taubar]^(-5)
              + 16/9*omegabar*z4*taubar^4*[2+tau*taubar]^(-4)
              - 512/3*omegabar*z4*tau^2*[2+tau*taubar]^(-5)
              + 352/3*omegabar*z4*tau^2*[2+tau*taubar]^(-4)
              - 640/9*omegabar*z4*tau^2*[2+tau*taubar]^(-3)
              - 56/27*omegabar*z4*tau^2*[2+tau*taubar]^(-2)
              + 64/9*omegabar*z4*tau^5*[2+tau*taubar]^(-5)
              - 2048/3*omegabar*z3*taubar*[2+tau*taubar]^(-6)
              + 3584/3*omegabar*z3*taubar*[2+tau*taubar]^(-5)
              - 225664/243*omegabar*z3*taubar*[2+tau*taubar]^(-4)
              + 832/3*omegabar*z3*taubar*[2+tau*taubar]^(-3)
              + 928/81*omegabar*z3*taubar*[2+tau*taubar]^(-2)
              - 32/243*omegabar*z3*taubar*[2+tau*taubar]^(-1)
              + 256/9*omegabar*z3*taubar^4*[2+tau*taubar]^(-6)
              + 512/81*omegabar*z3*taubar^4*[2+tau*taubar]^(-5)
              + 1568/243*omegabar*z3*taubar^4*[2+tau*taubar]^(-4)
              + 512*omegabar*z3*tau^2*[2+tau*taubar]^(-6)
              - 12800/27*omegabar*z3*tau^2*[2+tau*taubar]^(-5)
              + 30656/243*omegabar*z3*tau^2*[2+tau*taubar]^(-4)
              + 13760/243*omegabar*z3*tau^2*[2+tau*taubar]^(-3)
              - 16/81*omegabar*z3*tau^2*[2+tau*taubar]^(-2)
              - 256/9*omegabar*z3*tau^5*[2+tau*taubar]^(-6)
              + 256/81*omegabar*z3*tau^5*[2+tau*taubar]^(-5)
              + 32768/3*omegabar*z3^2*taubar*[2+tau*taubar]^(-7)
              - 18432*omegabar*z3^2*taubar*[2+tau*taubar]^(-6)
              + 1037312/81*omegabar*z3^2*taubar*[2+tau*taubar]^(-5)
              - 126464/27*omegabar*z3^2*taubar*[2+tau*taubar]^(-4)
              + 7552/9*omegabar*z3^2*taubar*[2+tau*taubar]^(-3)
              + 256/81*omegabar*z3^2*taubar*[2+tau*taubar]^(-2)
              - 10240/9*omegabar*z3^2*taubar^4*[2+tau*taubar]^(-7)
              + 2816/3*omegabar*z3^2*taubar^4*[2+tau*taubar]^(-6)
              - 17920/81*omegabar*z3^2*taubar^4*[2+tau*taubar]^(-5)
              + 512/27*omegabar*z3^2*taubar^4*[2+tau*taubar]^(-4)
              + 256/9*omegabar*z3^2*taubar^7*[2+tau*taubar]^(-7)
              + 20480/9*omegabar*z3^2*tau^2*[2+tau*taubar]^(-7)
              - 11776/9*omegabar*z3^2*tau^2*[2+tau*taubar]^(-6)
              + 512/81*omegabar*z3^2*tau^2*[2+tau*taubar]^(-5)
              + 5504/81*omegabar*z3^2*tau^2*[2+tau*taubar]^(-4)
              + 2432/27*omegabar*z3^2*tau^2*[2+tau*taubar]^(-3)
              - 512/9*omegabar*z3^2*tau^5*[2+tau*taubar]^(-7)
              - 512/9*omegabar*z3^2*tau^5*[2+tau*taubar]^(-6)
              + 128/27*omegabar*z3^2*tau^5*[2+tau*taubar]^(-5)
              - 8960/81*omega*taubar^2*[2+tau*taubar]^(-5)
              + 19520/243*omega*taubar^2*[2+tau*taubar]^(-4)
              - 2912/243*omega*taubar^2*[2+tau*taubar]^(-3)
              + 16/27*omega*taubar^2*[2+tau*taubar]^(-2)
              + 896/243*omega*taubar^5*[2+tau*taubar]^(-5)
              - 4480/81*omega*tau*[2+tau*taubar]^(-5)
              + 7040/243*omega*tau*[2+tau*taubar]^(-4)
              - 928/243*omega*tau*[2+tau*taubar]^(-3)
              + 64/27*omega*tau*[2+tau*taubar]^(-2)
              - 4/9*omega*tau*[2+tau*taubar]^(-1)
              + 4480/243*omega*tau^4*[2+tau*taubar]^(-5)
              - 800/243*omega*tau^4*[2+tau*taubar]^(-4)
              - 3136/3*omega*z7*taubar^2*[2+tau*taubar]^(-5)
              + 15680/27*omega*z7*taubar^2*[2+tau*taubar]^(-4)
              + 18424/27*omega*z7*taubar^2*[2+tau*taubar]^(-3)
              + 392/27*omega*z7*taubar^2*[2+tau*taubar]^(-2)
              + 1568/27*omega*z7*taubar^5*[2+tau*taubar]^(-5)
              - 29792/9*omega*z7*tau*[2+tau*taubar]^(-5)
              + 34496/27*omega*z7*tau*[2+tau*taubar]^(-4)
              - 9016/27*omega*z7*tau*[2+tau*taubar]^(-3)
              + 16072/27*omega*z7*tau*[2+tau*taubar]^(-2)
              - 1568/27*omega*z7*tau^4*[2+tau*taubar]^(-5)
              + 3136/27*omega*z7*tau^4*[2+tau*taubar]^(-4)
              - 25600/81*omega*z6*taubar^2*[2+tau*taubar]^(-5)
              + 6400/27*omega*z6*taubar^2*[2+tau*taubar]^(-4)
              - 22400/81*omega*z6*taubar^2*[2+tau*taubar]^(-3)
              - 800/81*omega*z6*taubar^2*[2+tau*taubar]^(-2)
              + 89600/81*omega*z6*tau*[2+tau*taubar]^(-5)
              - 89600/81*omega*z6*tau*[2+tau*taubar]^(-4)
              + 16000/27*omega*z6*tau*[2+tau*taubar]^(-3)
              - 8000/27*omega*z6*tau*[2+tau*taubar]^(-2)
              + 12800/81*omega*z6*tau^4*[2+tau*taubar]^(-5)
              - 3200/81*omega*z6*tau^4*[2+tau*taubar]^(-4)
              - 20480/81*omega*z5*taubar^2*[2+tau*taubar]^(-6)
              + 188480/243*omega*z5*taubar^2*[2+tau*taubar]^(-5)
              - 126304/243*omega*z5*taubar^2*[2+tau*taubar]^(-4)
              + 31312/81*omega*z5*taubar^2*[2+tau*taubar]^(-3)
              - 4816/243*omega*z5*taubar^2*[2+tau*taubar]^(-2)
              - 20480/243*omega*z5*taubar^5*[2+tau*taubar]^(-6)
              + 2720/243*omega*z5*taubar^5*[2+tau*taubar]^(-5)
              - 40960/27*omega*z5*tau*[2+tau*taubar]^(-6)
              + 304160/243*omega*z5*tau*[2+tau*taubar]^(-5)
              - 51200/81*omega*z5*tau*[2+tau*taubar]^(-4)
              + 112/81*omega*z5*tau*[2+tau*taubar]^(-3)
              + 46096/243*omega*z5*tau*[2+tau*taubar]^(-2)
              - 400/81*omega*z5*tau*[2+tau*taubar]^(-1)
              - 40960/243*omega*z5*tau^4*[2+tau*taubar]^(-6)
              - 19040/243*omega*z5*tau^4*[2+tau*taubar]^(-5)
              + 12592/243*omega*z5*tau^4*[2+tau*taubar]^(-4)
              - 512/3*omega*z4*taubar^2*[2+tau*taubar]^(-5)
              + 352/3*omega*z4*taubar^2*[2+tau*taubar]^(-4)
              - 640/9*omega*z4*taubar^2*[2+tau*taubar]^(-3)
              - 56/27*omega*z4*taubar^2*[2+tau*taubar]^(-2)
              + 64/9*omega*z4*taubar^5*[2+tau*taubar]^(-5)
              - 256*omega*z4*tau*[2+tau*taubar]^(-5)
              + 448/3*omega*z4*tau*[2+tau*taubar]^(-4)
              + 128/3*omega*z4*tau*[2+tau*taubar]^(-3)
              - 1648/27*omega*z4*tau*[2+tau*taubar]^(-2)
              + 16/27*omega*z4*tau*[2+tau*taubar]^(-1)
              + 128/9*omega*z4*tau^4*[2+tau*taubar]^(-5)
              + 16/9*omega*z4*tau^4*[2+tau*taubar]^(-4)
              + 512*omega*z3*taubar^2*[2+tau*taubar]^(-6)
              - 12800/27*omega*z3*taubar^2*[2+tau*taubar]^(-5)
              + 30656/243*omega*z3*taubar^2*[2+tau*taubar]^(-4)
              + 13760/243*omega*z3*taubar^2*[2+tau*taubar]^(-3)
              - 16/81*omega*z3*taubar^2*[2+tau*taubar]^(-2)
              - 256/9*omega*z3*taubar^5*[2+tau*taubar]^(-6)
              + 256/81*omega*z3*taubar^5*[2+tau*taubar]^(-5)
              - 2048/3*omega*z3*tau*[2+tau*taubar]^(-6)
              + 3584/3*omega*z3*tau*[2+tau*taubar]^(-5)
              - 225664/243*omega*z3*tau*[2+tau*taubar]^(-4)
              + 832/3*omega*z3*tau*[2+tau*taubar]^(-3)
              + 928/81*omega*z3*tau*[2+tau*taubar]^(-2)
              - 32/243*omega*z3*tau*[2+tau*taubar]^(-1)
              + 256/9*omega*z3*tau^4*[2+tau*taubar]^(-6)
              + 512/81*omega*z3*tau^4*[2+tau*taubar]^(-5)
              + 1568/243*omega*z3*tau^4*[2+tau*taubar]^(-4)
              + 20480/9*omega*z3^2*taubar^2*[2+tau*taubar]^(-7)
              - 11776/9*omega*z3^2*taubar^2*[2+tau*taubar]^(-6)
              + 512/81*omega*z3^2*taubar^2*[2+tau*taubar]^(-5)
              + 5504/81*omega*z3^2*taubar^2*[2+tau*taubar]^(-4)
              + 2432/27*omega*z3^2*taubar^2*[2+tau*taubar]^(-3)
              - 512/9*omega*z3^2*taubar^5*[2+tau*taubar]^(-7)
              - 512/9*omega*z3^2*taubar^5*[2+tau*taubar]^(-6)
              + 128/27*omega*z3^2*taubar^5*[2+tau*taubar]^(-5)
              + 32768/3*omega*z3^2*tau*[2+tau*taubar]^(-7)
              - 18432*omega*z3^2*tau*[2+tau*taubar]^(-6)
              + 1037312/81*omega*z3^2*tau*[2+tau*taubar]^(-5)
              - 126464/27*omega*z3^2*tau*[2+tau*taubar]^(-4)
              + 7552/9*omega*z3^2*tau*[2+tau*taubar]^(-3)
              + 256/81*omega*z3^2*tau*[2+tau*taubar]^(-2)
              - 10240/9*omega*z3^2*tau^4*[2+tau*taubar]^(-7)
              + 2816/3*omega*z3^2*tau^4*[2+tau*taubar]^(-6)
              - 17920/81*omega*z3^2*tau^4*[2+tau*taubar]^(-5)
              + 512/27*omega*z3^2*tau^4*[2+tau*taubar]^(-4)
              + 256/9*omega*z3^2*tau^7*[2+tau*taubar]^(-7) )*ep^5;


Delta_2ppp(tau,taubar) 

= + 2 - 4/3*( + tau*taubar - omegabar*tau - omega*taubar + 1 )

            /[2+tau*taubar]*ep

           + 4/9*( - omegabar*tau^2*taubar - omega*tau*taubar^2

                   - 6*omegabar*tau - 6*omega*taubar

                   - 2*omegabar*taubar^2 - 2*omega*tau^2

                   - 5*tau*taubar - 4 )/[2+tau*taubar]^2*ep^2

         + ( - 352/27*[2+tau*taubar]^(-3)
             + 8*[2+tau*taubar]^(-2)
             - 28/27*[2+tau*taubar]^(-1)
             + 32/27*taubar^3*[2+tau*taubar]^(-3)
             + 32/27*tau^3*[2+tau*taubar]^(-3)
             + 640/9*z3*[2+tau*taubar]^(-4)
             - 512/9*z3*[2+tau*taubar]^(-3)
             + 80/9*z3*[2+tau*taubar]^(-1)
             - 32/9*z3*taubar^3*[2+tau*taubar]^(-4)
             + 16/9*z3*taubar^3*[2+tau*taubar]^(-3)
             - 32/9*z3*tau^3*[2+tau*taubar]^(-4)
             + 16/9*z3*tau^3*[2+tau*taubar]^(-3)
             + 32/9*omegabar*taubar^2*[2+tau*taubar]^(-3)
             - 8/27*omegabar*taubar^2*[2+tau*taubar]^(-2)
             - 32/9*omegabar*tau*[2+tau*taubar]^(-3)
             + 80/27*omegabar*tau*[2+tau*taubar]^(-2)
             - 4/9*omegabar*tau*[2+tau*taubar]^(-1)
             + 64/9*omegabar*z3*taubar^2*[2+tau*taubar]^(-4)
             + 64/9*omegabar*z3*taubar^2*[2+tau*taubar]^(-3)
             + 16/9*omegabar*z3*taubar^2*[2+tau*taubar]^(-2)
             + 640/9*omegabar*z3*tau*[2+tau*taubar]^(-4)
             - 64*omegabar*z3*tau*[2+tau*taubar]^(-3)
             + 224/9*omegabar*z3*tau*[2+tau*taubar]^(-2)
             - 32/9*omegabar*z3*tau^4*[2+tau*taubar]^(-4)
             - 32/9*omega*taubar*[2+tau*taubar]^(-3)
             + 80/27*omega*taubar*[2+tau*taubar]^(-2)
             - 4/9*omega*taubar*[2+tau*taubar]^(-1)
             + 32/9*omega*tau^2*[2+tau*taubar]^(-3)
             - 8/27*omega*tau^2*[2+tau*taubar]^(-2)
             + 640/9*omega*z3*taubar*[2+tau*taubar]^(-4)
             - 64*omega*z3*taubar*[2+tau*taubar]^(-3)
             + 224/9*omega*z3*taubar*[2+tau*taubar]^(-2)
             - 32/9*omega*z3*taubar^4*[2+tau*taubar]^(-4)
             + 64/9*omega*z3*tau^2*[2+tau*taubar]^(-4)
             + 64/9*omega*z3*tau^2*[2+tau*taubar]^(-3)
             + 16/9*omega*z3*tau^2*[2+tau*taubar]^(-2) )*ep^3

         + ( - 160/81*[2+tau*taubar]^(-4)
             + 32/3*[2+tau*taubar]^(-3)
             - 16/3*[2+tau*taubar]^(-2)
             - 4/81*[2+tau*taubar]^(-1)
             - 640/81*taubar^3*[2+tau*taubar]^(-4)
             + 32/27*taubar^3*[2+tau*taubar]^(-3)
             - 640/81*tau^3*[2+tau*taubar]^(-4)
             + 32/27*tau^3*[2+tau*taubar]^(-3)
             + 35840/81*z5*[2+tau*taubar]^(-5)
             - 44800/81*z5*[2+tau*taubar]^(-4)
             + 29440/81*z5*[2+tau*taubar]^(-3)
             - 4160/81*z5*[2+tau*taubar]^(-2)
             - 3200/81*z5*[2+tau*taubar]^(-1)
             + 5120/81*z5*taubar^3*[2+tau*taubar]^(-5)
             - 2560/81*z5*taubar^3*[2+tau*taubar]^(-4)
             - 1280/81*z5*taubar^3*[2+tau*taubar]^(-3)
             + 5120/81*z5*tau^3*[2+tau*taubar]^(-5)
             - 2560/81*z5*tau^3*[2+tau*taubar]^(-4)
             - 1280/81*z5*tau^3*[2+tau*taubar]^(-3)
             + 320/3*z4*[2+tau*taubar]^(-4)
             - 256/3*z4*[2+tau*taubar]^(-3)
             + 40/3*z4*[2+tau*taubar]^(-1)
             - 16/3*z4*taubar^3*[2+tau*taubar]^(-4)
             + 8/3*z4*taubar^3*[2+tau*taubar]^(-3)
             - 16/3*z4*tau^3*[2+tau*taubar]^(-4)
             + 8/3*z4*tau^3*[2+tau*taubar]^(-3)
             + 2560/9*z3*[2+tau*taubar]^(-5)
             - 4736/9*z3*[2+tau*taubar]^(-4)
             + 29888/81*z3*[2+tau*taubar]^(-3)
             - 2272/27*z3*[2+tau*taubar]^(-2)
             - 208/27*z3*[2+tau*taubar]^(-1)
             - 128/9*z3*taubar^3*[2+tau*taubar]^(-5)
             - 32/9*z3*taubar^3*[2+tau*taubar]^(-4)
             - 400/81*z3*taubar^3*[2+tau*taubar]^(-3)
             - 128/9*z3*tau^3*[2+tau*taubar]^(-5)
             - 32/9*z3*tau^3*[2+tau*taubar]^(-4)
             - 400/81*z3*tau^3*[2+tau*taubar]^(-3)
             + 320/81*omegabar*taubar^2*[2+tau*taubar]^(-4)
             - 352/81*omegabar*taubar^2*[2+tau*taubar]^(-3)
             + 16/81*omegabar*taubar^2*[2+tau*taubar]^(-2)
             + 3200/81*omegabar*tau*[2+tau*taubar]^(-4)
             - 736/27*omegabar*tau*[2+tau*taubar]^(-3)
             + 320/81*omegabar*tau*[2+tau*taubar]^(-2)
             - 4/9*omegabar*tau*[2+tau*taubar]^(-1)
             - 160/81*omegabar*tau^4*[2+tau*taubar]^(-4)
             - 10240/81*omegabar*z5*taubar^2*[2+tau*taubar]^(-5)
             + 2560/27*omegabar*z5*taubar^2*[2+tau*taubar]^(-4)
             - 8960/81*omegabar*z5*taubar^2*[2+tau*taubar]^(-3)
             - 320/81*omegabar*z5*taubar^2*[2+tau*taubar]^(-2)
             + 35840/81*omegabar*z5*tau*[2+tau*taubar]^(-5)
             - 35840/81*omegabar*z5*tau*[2+tau*taubar]^(-4)
             + 6400/27*omegabar*z5*tau*[2+tau*taubar]^(-3)
             - 3200/27*omegabar*z5*tau*[2+tau*taubar]^(-2)
             + 5120/81*omegabar*z5*tau^4*[2+tau*taubar]^(-5)
             - 1280/81*omegabar*z5*tau^4*[2+tau*taubar]^(-4)
             + 32/3*omegabar*z4*taubar^2*[2+tau*taubar]^(-4)
             + 32/3*omegabar*z4*taubar^2*[2+tau*taubar]^(-3)
             + 8/3*omegabar*z4*taubar^2*[2+tau*taubar]^(-2)
             + 320/3*omegabar*z4*tau*[2+tau*taubar]^(-4)
             - 96*omegabar*z4*tau*[2+tau*taubar]^(-3)
             + 112/3*omegabar*z4*tau*[2+tau*taubar]^(-2)
             - 16/3*omegabar*z4*tau^4*[2+tau*taubar]^(-4)
             - 1024/9*omegabar*z3*taubar^2*[2+tau*taubar]^(-5)
             + 704/9*omegabar*z3*taubar^2*[2+tau*taubar]^(-4)
             - 1280/27*omegabar*z3*taubar^2*[2+tau*taubar]^(-3)
             - 112/81*omegabar*z3*taubar^2*[2+tau*taubar]^(-2)
             + 128/27*omegabar*z3*taubar^5*[2+tau*taubar]^(-5)
             - 512/3*omegabar*z3*tau*[2+tau*taubar]^(-5)
             + 896/9*omegabar*z3*tau*[2+tau*taubar]^(-4)
             + 256/9*omegabar*z3*tau*[2+tau*taubar]^(-3)
             - 3296/81*omegabar*z3*tau*[2+tau*taubar]^(-2)
             + 32/81*omegabar*z3*tau*[2+tau*taubar]^(-1)
             + 256/27*omegabar*z3*tau^4*[2+tau*taubar]^(-5)
             + 32/27*omegabar*z3*tau^4*[2+tau*taubar]^(-4)
             + 3200/81*omega*taubar*[2+tau*taubar]^(-4)
             - 736/27*omega*taubar*[2+tau*taubar]^(-3)
             + 320/81*omega*taubar*[2+tau*taubar]^(-2)
             - 4/9*omega*taubar*[2+tau*taubar]^(-1)
             - 160/81*omega*taubar^4*[2+tau*taubar]^(-4)
             + 320/81*omega*tau^2*[2+tau*taubar]^(-4)
             - 352/81*omega*tau^2*[2+tau*taubar]^(-3)
             + 16/81*omega*tau^2*[2+tau*taubar]^(-2)
             + 35840/81*omega*z5*taubar*[2+tau*taubar]^(-5)
             - 35840/81*omega*z5*taubar*[2+tau*taubar]^(-4)
             + 6400/27*omega*z5*taubar*[2+tau*taubar]^(-3)
             - 3200/27*omega*z5*taubar*[2+tau*taubar]^(-2)
             + 5120/81*omega*z5*taubar^4*[2+tau*taubar]^(-5)
             - 1280/81*omega*z5*taubar^4*[2+tau*taubar]^(-4)
             - 10240/81*omega*z5*tau^2*[2+tau*taubar]^(-5)
             + 2560/27*omega*z5*tau^2*[2+tau*taubar]^(-4)
             - 8960/81*omega*z5*tau^2*[2+tau*taubar]^(-3)
             - 320/81*omega*z5*tau^2*[2+tau*taubar]^(-2)
             + 320/3*omega*z4*taubar*[2+tau*taubar]^(-4)
             - 96*omega*z4*taubar*[2+tau*taubar]^(-3)
             + 112/3*omega*z4*taubar*[2+tau*taubar]^(-2)
             - 16/3*omega*z4*taubar^4*[2+tau*taubar]^(-4)
             + 32/3*omega*z4*tau^2*[2+tau*taubar]^(-4)
             + 32/3*omega*z4*tau^2*[2+tau*taubar]^(-3)
             + 8/3*omega*z4*tau^2*[2+tau*taubar]^(-2)
             - 512/3*omega*z3*taubar*[2+tau*taubar]^(-5)
             + 896/9*omega*z3*taubar*[2+tau*taubar]^(-4)
             + 256/9*omega*z3*taubar*[2+tau*taubar]^(-3)
             - 3296/81*omega*z3*taubar*[2+tau*taubar]^(-2)
             + 32/81*omega*z3*taubar*[2+tau*taubar]^(-1)
             + 256/27*omega*z3*taubar^4*[2+tau*taubar]^(-5)
             + 32/27*omega*z3*taubar^4*[2+tau*taubar]^(-4)
             - 1024/9*omega*z3*tau^2*[2+tau*taubar]^(-5)
             + 704/9*omega*z3*tau^2*[2+tau*taubar]^(-4)
             - 1280/27*omega*z3*tau^2*[2+tau*taubar]^(-3)
             - 112/81*omega*z3*tau^2*[2+tau*taubar]^(-2)
             + 128/27*omega*z3*tau^5*[2+tau*taubar]^(-5) )*ep^4

          + ( + 896/3*[2+tau*taubar]^(-5)
              - 90400/243*[2+tau*taubar]^(-4)
              + 1312/9*[2+tau*taubar]^(-3)
              - 1552/81*[2+tau*taubar]^(-2)
              + 20/27*[2+tau*taubar]^(-1)
              + 1280/243*taubar^3*[2+tau*taubar]^(-4)
              + 32/81*taubar^3*[2+tau*taubar]^(-3)
              + 1280/243*tau^3*[2+tau*taubar]^(-4)
              + 32/81*tau^3*[2+tau*taubar]^(-3)
              + 20384/9*z7*[2+tau*taubar]^(-5)
              - 73696/27*z7*[2+tau*taubar]^(-4)
              - 12152/27*z7*[2+tau*taubar]^(-3)
              + 392*z7*[2+tau*taubar]^(-2)
              + 5488/27*z7*[2+tau*taubar]^(-1)
              - 3136/9*z7*taubar^3*[2+tau*taubar]^(-5)
              + 15680/27*z7*taubar^3*[2+tau*taubar]^(-4)
              + 1960/27*z7*taubar^3*[2+tau*taubar]^(-3)
              - 3136/9*z7*tau^3*[2+tau*taubar]^(-5)
              + 15680/27*z7*tau^3*[2+tau*taubar]^(-4)
              + 1960/27*z7*tau^3*[2+tau*taubar]^(-3)
              + 89600/81*z6*[2+tau*taubar]^(-5)
              - 112000/81*z6*[2+tau*taubar]^(-4)
              + 73600/81*z6*[2+tau*taubar]^(-3)
              - 10400/81*z6*[2+tau*taubar]^(-2)
              - 8000/81*z6*[2+tau*taubar]^(-1)
              + 12800/81*z6*taubar^3*[2+tau*taubar]^(-5)
              - 6400/81*z6*taubar^3*[2+tau*taubar]^(-4)
              - 3200/81*z6*taubar^3*[2+tau*taubar]^(-3)
              + 12800/81*z6*tau^3*[2+tau*taubar]^(-5)
              - 6400/81*z6*tau^3*[2+tau*taubar]^(-4)
              - 3200/81*z6*tau^3*[2+tau*taubar]^(-3)
              + 143360/81*z5*[2+tau*taubar]^(-6)
              - 1032160/243*z5*[2+tau*taubar]^(-5)
              + 1010800/243*z5*[2+tau*taubar]^(-4)
              - 550448/243*z5*[2+tau*taubar]^(-3)
              + 121840/243*z5*[2+tau*taubar]^(-2)
              + 7280/243*z5*[2+tau*taubar]^(-1)
              + 20480/81*z5*taubar^3*[2+tau*taubar]^(-6)
              - 73600/243*z5*taubar^3*[2+tau*taubar]^(-5)
              + 66592/243*z5*taubar^3*[2+tau*taubar]^(-4)
              + 784/243*z5*taubar^3*[2+tau*taubar]^(-3)
              + 20480/81*z5*tau^3*[2+tau*taubar]^(-6)
              - 73600/243*z5*tau^3*[2+tau*taubar]^(-5)
              + 66592/243*z5*tau^3*[2+tau*taubar]^(-4)
              + 784/243*z5*tau^3*[2+tau*taubar]^(-3)
              + 1280/3*z4*[2+tau*taubar]^(-5)
              - 2368/3*z4*[2+tau*taubar]^(-4)
              + 14944/27*z4*[2+tau*taubar]^(-3)
              - 1136/9*z4*[2+tau*taubar]^(-2)
              - 104/9*z4*[2+tau*taubar]^(-1)
              - 64/3*z4*taubar^3*[2+tau*taubar]^(-5)
              - 16/3*z4*taubar^3*[2+tau*taubar]^(-4)
              - 200/27*z4*taubar^3*[2+tau*taubar]^(-3)
              - 64/3*z4*tau^3*[2+tau*taubar]^(-5)
              - 16/3*z4*tau^3*[2+tau*taubar]^(-4)
              - 200/27*z4*tau^3*[2+tau*taubar]^(-3)
              - 17408/9*z3*[2+tau*taubar]^(-6)
              + 77312/27*z3*[2+tau*taubar]^(-5)
              - 343936/243*z3*[2+tau*taubar]^(-4)
              + 3968/81*z3*[2+tau*taubar]^(-3)
              + 7936/81*z3*[2+tau*taubar]^(-2)
              + 304/243*z3*[2+tau*taubar]^(-1)
              + 7936/27*z3*taubar^3*[2+tau*taubar]^(-6)
              - 4864/27*z3*taubar^3*[2+tau*taubar]^(-5)
              + 23072/243*z3*taubar^3*[2+tau*taubar]^(-4)
              + 112/81*z3*taubar^3*[2+tau*taubar]^(-3)
              - 256/27*z3*taubar^6*[2+tau*taubar]^(-6)
              + 7936/27*z3*tau^3*[2+tau*taubar]^(-6)
              - 4864/27*z3*tau^3*[2+tau*taubar]^(-5)
              + 23072/243*z3*tau^3*[2+tau*taubar]^(-4)
              + 112/81*z3*tau^3*[2+tau*taubar]^(-3)
              - 256/27*z3*tau^6*[2+tau*taubar]^(-6)
              + 32768/3*z3^2*[2+tau*taubar]^(-7)
              - 50176/3*z3^2*[2+tau*taubar]^(-6)
              + 742400/81*z3^2*[2+tau*taubar]^(-5)
              - 123392/81*z3^2*[2+tau*taubar]^(-4)
              - 16000/27*z3^2*[2+tau*taubar]^(-3)
              + 20224/81*z3^2*[2+tau*taubar]^(-2)
              + 128/81*z3^2*[2+tau*taubar]^(-1)
              - 10240/9*z3^2*taubar^3*[2+tau*taubar]^(-7)
              + 10496/9*z3^2*taubar^3*[2+tau*taubar]^(-6)
              - 26752/81*z3^2*taubar^3*[2+tau*taubar]^(-5)
              + 7936/81*z3^2*taubar^3*[2+tau*taubar]^(-4)
              + 128/27*z3^2*taubar^3*[2+tau*taubar]^(-3)
              + 256/9*z3^2*taubar^6*[2+tau*taubar]^(-7)
              - 128/9*z3^2*taubar^6*[2+tau*taubar]^(-6)
              - 10240/9*z3^2*tau^3*[2+tau*taubar]^(-7)
              + 10496/9*z3^2*tau^3*[2+tau*taubar]^(-6)
              - 26752/81*z3^2*tau^3*[2+tau*taubar]^(-5)
              + 7936/81*z3^2*tau^3*[2+tau*taubar]^(-4)
              + 128/27*z3^2*tau^3*[2+tau*taubar]^(-3)
              + 256/9*z3^2*tau^6*[2+tau*taubar]^(-7)
              - 128/9*z3^2*tau^6*[2+tau*taubar]^(-6)
              - 8960/81*omegabar*taubar^2*[2+tau*taubar]^(-5)
              + 19520/243*omegabar*taubar^2*[2+tau*taubar]^(-4)
              - 2912/243*omegabar*taubar^2*[2+tau*taubar]^(-3)
              + 16/27*omegabar*taubar^2*[2+tau*taubar]^(-2)
              + 896/243*omegabar*taubar^5*[2+tau*taubar]^(-5)
              - 4480/81*omegabar*tau*[2+tau*taubar]^(-5)
              + 7040/243*omegabar*tau*[2+tau*taubar]^(-4)
              - 928/243*omegabar*tau*[2+tau*taubar]^(-3)
              + 64/27*omegabar*tau*[2+tau*taubar]^(-2)
              - 4/9*omegabar*tau*[2+tau*taubar]^(-1)
              + 4480/243*omegabar*tau^4*[2+tau*taubar]^(-5)
              - 800/243*omegabar*tau^4*[2+tau*taubar]^(-4)
              - 3136/3*omegabar*z7*taubar^2*[2+tau*taubar]^(-5)
              + 15680/27*omegabar*z7*taubar^2*[2+tau*taubar]^(-4)
              + 18424/27*omegabar*z7*taubar^2*[2+tau*taubar]^(-3)
              + 392/27*omegabar*z7*taubar^2*[2+tau*taubar]^(-2)
              + 1568/27*omegabar*z7*taubar^5*[2+tau*taubar]^(-5)
              - 29792/9*omegabar*z7*tau*[2+tau*taubar]^(-5)
              + 34496/27*omegabar*z7*tau*[2+tau*taubar]^(-4)
              - 9016/27*omegabar*z7*tau*[2+tau*taubar]^(-3)
              + 16072/27*omegabar*z7*tau*[2+tau*taubar]^(-2)
              - 1568/27*omegabar*z7*tau^4*[2+tau*taubar]^(-5)
              + 3136/27*omegabar*z7*tau^4*[2+tau*taubar]^(-4)
              - 25600/81*omegabar*z6*taubar^2*[2+tau*taubar]^(-5)
              + 6400/27*omegabar*z6*taubar^2*[2+tau*taubar]^(-4)
              - 22400/81*omegabar*z6*taubar^2*[2+tau*taubar]^(-3)
              - 800/81*omegabar*z6*taubar^2*[2+tau*taubar]^(-2)
              + 89600/81*omegabar*z6*tau*[2+tau*taubar]^(-5)
              - 89600/81*omegabar*z6*tau*[2+tau*taubar]^(-4)
              + 16000/27*omegabar*z6*tau*[2+tau*taubar]^(-3)
              - 8000/27*omegabar*z6*tau*[2+tau*taubar]^(-2)
              + 12800/81*omegabar*z6*tau^4*[2+tau*taubar]^(-5)
              - 3200/81*omegabar*z6*tau^4*[2+tau*taubar]^(-4)
              - 20480/81*omegabar*z5*taubar^2*[2+tau*taubar]^(-6)
              + 188480/243*omegabar*z5*taubar^2*[2+tau*taubar]^(-5)
              - 126304/243*omegabar*z5*taubar^2*[2+tau*taubar]^(-4)
              + 31312/81*omegabar*z5*taubar^2*[2+tau*taubar]^(-3)
              - 4816/243*omegabar*z5*taubar^2*[2+tau*taubar]^(-2)
              - 20480/243*omegabar*z5*taubar^5*[2+tau*taubar]^(-6)
              + 2720/243*omegabar*z5*taubar^5*[2+tau*taubar]^(-5)
              - 40960/27*omegabar*z5*tau*[2+tau*taubar]^(-6)
              + 304160/243*omegabar*z5*tau*[2+tau*taubar]^(-5)
              - 51200/81*omegabar*z5*tau*[2+tau*taubar]^(-4)
              + 112/81*omegabar*z5*tau*[2+tau*taubar]^(-3)
              + 46096/243*omegabar*z5*tau*[2+tau*taubar]^(-2)
              - 400/81*omegabar*z5*tau*[2+tau*taubar]^(-1)
              - 40960/243*omegabar*z5*tau^4*[2+tau*taubar]^(-6)
              - 19040/243*omegabar*z5*tau^4*[2+tau*taubar]^(-5)
              + 12592/243*omegabar*z5*tau^4*[2+tau*taubar]^(-4)
              - 512/3*omegabar*z4*taubar^2*[2+tau*taubar]^(-5)
              + 352/3*omegabar*z4*taubar^2*[2+tau*taubar]^(-4)
              - 640/9*omegabar*z4*taubar^2*[2+tau*taubar]^(-3)
              - 56/27*omegabar*z4*taubar^2*[2+tau*taubar]^(-2)
              + 64/9*omegabar*z4*taubar^5*[2+tau*taubar]^(-5)
              - 256*omegabar*z4*tau*[2+tau*taubar]^(-5)
              + 448/3*omegabar*z4*tau*[2+tau*taubar]^(-4)
              + 128/3*omegabar*z4*tau*[2+tau*taubar]^(-3)
              - 1648/27*omegabar*z4*tau*[2+tau*taubar]^(-2)
              + 16/27*omegabar*z4*tau*[2+tau*taubar]^(-1)
              + 128/9*omegabar*z4*tau^4*[2+tau*taubar]^(-5)
              + 16/9*omegabar*z4*tau^4*[2+tau*taubar]^(-4)
              + 512*omegabar*z3*taubar^2*[2+tau*taubar]^(-6)
              - 12800/27*omegabar*z3*taubar^2*[2+tau*taubar]^(-5)
              + 30656/243*omegabar*z3*taubar^2*[2+tau*taubar]^(-4)
              + 13760/243*omegabar*z3*taubar^2*[2+tau*taubar]^(-3)
              - 16/81*omegabar*z3*taubar^2*[2+tau*taubar]^(-2)
              - 256/9*omegabar*z3*taubar^5*[2+tau*taubar]^(-6)
              + 256/81*omegabar*z3*taubar^5*[2+tau*taubar]^(-5)
              - 2048/3*omegabar*z3*tau*[2+tau*taubar]^(-6)
              + 3584/3*omegabar*z3*tau*[2+tau*taubar]^(-5)
              - 225664/243*omegabar*z3*tau*[2+tau*taubar]^(-4)
              + 832/3*omegabar*z3*tau*[2+tau*taubar]^(-3)
              + 928/81*omegabar*z3*tau*[2+tau*taubar]^(-2)
              - 32/243*omegabar*z3*tau*[2+tau*taubar]^(-1)
              + 256/9*omegabar*z3*tau^4*[2+tau*taubar]^(-6)
              + 512/81*omegabar*z3*tau^4*[2+tau*taubar]^(-5)
              + 1568/243*omegabar*z3*tau^4*[2+tau*taubar]^(-4)
              + 20480/9*omegabar*z3^2*taubar^2*[2+tau*taubar]^(-7)
              - 11776/9*omegabar*z3^2*taubar^2*[2+tau*taubar]^(-6)
              + 512/81*omegabar*z3^2*taubar^2*[2+tau*taubar]^(-5)
              + 5504/81*omegabar*z3^2*taubar^2*[2+tau*taubar]^(-4)
              + 2432/27*omegabar*z3^2*taubar^2*[2+tau*taubar]^(-3)
              - 512/9*omegabar*z3^2*taubar^5*[2+tau*taubar]^(-7)
              - 512/9*omegabar*z3^2*taubar^5*[2+tau*taubar]^(-6)
              + 128/27*omegabar*z3^2*taubar^5*[2+tau*taubar]^(-5)
              + 32768/3*omegabar*z3^2*tau*[2+tau*taubar]^(-7)
              - 18432*omegabar*z3^2*tau*[2+tau*taubar]^(-6)
              + 1037312/81*omegabar*z3^2*tau*[2+tau*taubar]^(-5)
              - 126464/27*omegabar*z3^2*tau*[2+tau*taubar]^(-4)
              + 7552/9*omegabar*z3^2*tau*[2+tau*taubar]^(-3)
              + 256/81*omegabar*z3^2*tau*[2+tau*taubar]^(-2)
              - 10240/9*omegabar*z3^2*tau^4*[2+tau*taubar]^(-7)
              + 2816/3*omegabar*z3^2*tau^4*[2+tau*taubar]^(-6)
              - 17920/81*omegabar*z3^2*tau^4*[2+tau*taubar]^(-5)
              + 512/27*omegabar*z3^2*tau^4*[2+tau*taubar]^(-4)
              + 256/9*omegabar*z3^2*tau^7*[2+tau*taubar]^(-7)
              - 4480/81*omega*taubar*[2+tau*taubar]^(-5)
              + 7040/243*omega*taubar*[2+tau*taubar]^(-4)
              - 928/243*omega*taubar*[2+tau*taubar]^(-3)
              + 64/27*omega*taubar*[2+tau*taubar]^(-2)
              - 4/9*omega*taubar*[2+tau*taubar]^(-1)
              + 4480/243*omega*taubar^4*[2+tau*taubar]^(-5)
              - 800/243*omega*taubar^4*[2+tau*taubar]^(-4)
              - 8960/81*omega*tau^2*[2+tau*taubar]^(-5)
              + 19520/243*omega*tau^2*[2+tau*taubar]^(-4)
              - 2912/243*omega*tau^2*[2+tau*taubar]^(-3)
              + 16/27*omega*tau^2*[2+tau*taubar]^(-2)
              + 896/243*omega*tau^5*[2+tau*taubar]^(-5)
              - 29792/9*omega*z7*taubar*[2+tau*taubar]^(-5)
              + 34496/27*omega*z7*taubar*[2+tau*taubar]^(-4)
              - 9016/27*omega*z7*taubar*[2+tau*taubar]^(-3)
              + 16072/27*omega*z7*taubar*[2+tau*taubar]^(-2)
              - 1568/27*omega*z7*taubar^4*[2+tau*taubar]^(-5)
              + 3136/27*omega*z7*taubar^4*[2+tau*taubar]^(-4)
              - 3136/3*omega*z7*tau^2*[2+tau*taubar]^(-5)
              + 15680/27*omega*z7*tau^2*[2+tau*taubar]^(-4)
              + 18424/27*omega*z7*tau^2*[2+tau*taubar]^(-3)
              + 392/27*omega*z7*tau^2*[2+tau*taubar]^(-2)
              + 1568/27*omega*z7*tau^5*[2+tau*taubar]^(-5)
              + 89600/81*omega*z6*taubar*[2+tau*taubar]^(-5)
              - 89600/81*omega*z6*taubar*[2+tau*taubar]^(-4)
              + 16000/27*omega*z6*taubar*[2+tau*taubar]^(-3)
              - 8000/27*omega*z6*taubar*[2+tau*taubar]^(-2)
              + 12800/81*omega*z6*taubar^4*[2+tau*taubar]^(-5)
              - 3200/81*omega*z6*taubar^4*[2+tau*taubar]^(-4)
              - 25600/81*omega*z6*tau^2*[2+tau*taubar]^(-5)
              + 6400/27*omega*z6*tau^2*[2+tau*taubar]^(-4)
              - 22400/81*omega*z6*tau^2*[2+tau*taubar]^(-3)
              - 800/81*omega*z6*tau^2*[2+tau*taubar]^(-2)
              - 40960/27*omega*z5*taubar*[2+tau*taubar]^(-6)
              + 304160/243*omega*z5*taubar*[2+tau*taubar]^(-5)
              - 51200/81*omega*z5*taubar*[2+tau*taubar]^(-4)
              + 112/81*omega*z5*taubar*[2+tau*taubar]^(-3)
              + 46096/243*omega*z5*taubar*[2+tau*taubar]^(-2)
              - 400/81*omega*z5*taubar*[2+tau*taubar]^(-1)
              - 40960/243*omega*z5*taubar^4*[2+tau*taubar]^(-6)
              - 19040/243*omega*z5*taubar^4*[2+tau*taubar]^(-5)
              + 12592/243*omega*z5*taubar^4*[2+tau*taubar]^(-4)
              - 20480/81*omega*z5*tau^2*[2+tau*taubar]^(-6)
              + 188480/243*omega*z5*tau^2*[2+tau*taubar]^(-5)
              - 126304/243*omega*z5*tau^2*[2+tau*taubar]^(-4)
              + 31312/81*omega*z5*tau^2*[2+tau*taubar]^(-3)
              - 4816/243*omega*z5*tau^2*[2+tau*taubar]^(-2)
              - 20480/243*omega*z5*tau^5*[2+tau*taubar]^(-6)
              + 2720/243*omega*z5*tau^5*[2+tau*taubar]^(-5)
              - 256*omega*z4*taubar*[2+tau*taubar]^(-5)
              + 448/3*omega*z4*taubar*[2+tau*taubar]^(-4)
              + 128/3*omega*z4*taubar*[2+tau*taubar]^(-3)
              - 1648/27*omega*z4*taubar*[2+tau*taubar]^(-2)
              + 16/27*omega*z4*taubar*[2+tau*taubar]^(-1)
              + 128/9*omega*z4*taubar^4*[2+tau*taubar]^(-5)
              + 16/9*omega*z4*taubar^4*[2+tau*taubar]^(-4)
              - 512/3*omega*z4*tau^2*[2+tau*taubar]^(-5)
              + 352/3*omega*z4*tau^2*[2+tau*taubar]^(-4)
              - 640/9*omega*z4*tau^2*[2+tau*taubar]^(-3)
              - 56/27*omega*z4*tau^2*[2+tau*taubar]^(-2)
              + 64/9*omega*z4*tau^5*[2+tau*taubar]^(-5)
              - 2048/3*omega*z3*taubar*[2+tau*taubar]^(-6)
              + 3584/3*omega*z3*taubar*[2+tau*taubar]^(-5)
              - 225664/243*omega*z3*taubar*[2+tau*taubar]^(-4)
              + 832/3*omega*z3*taubar*[2+tau*taubar]^(-3)
              + 928/81*omega*z3*taubar*[2+tau*taubar]^(-2)
              - 32/243*omega*z3*taubar*[2+tau*taubar]^(-1)
              + 256/9*omega*z3*taubar^4*[2+tau*taubar]^(-6)
              + 512/81*omega*z3*taubar^4*[2+tau*taubar]^(-5)
              + 1568/243*omega*z3*taubar^4*[2+tau*taubar]^(-4)
              + 512*omega*z3*tau^2*[2+tau*taubar]^(-6)
              - 12800/27*omega*z3*tau^2*[2+tau*taubar]^(-5)
              + 30656/243*omega*z3*tau^2*[2+tau*taubar]^(-4)
              + 13760/243*omega*z3*tau^2*[2+tau*taubar]^(-3)
              - 16/81*omega*z3*tau^2*[2+tau*taubar]^(-2)
              - 256/9*omega*z3*tau^5*[2+tau*taubar]^(-6)
              + 256/81*omega*z3*tau^5*[2+tau*taubar]^(-5)
              + 32768/3*omega*z3^2*taubar*[2+tau*taubar]^(-7)
              - 18432*omega*z3^2*taubar*[2+tau*taubar]^(-6)
              + 1037312/81*omega*z3^2*taubar*[2+tau*taubar]^(-5)
              - 126464/27*omega*z3^2*taubar*[2+tau*taubar]^(-4)
              + 7552/9*omega*z3^2*taubar*[2+tau*taubar]^(-3)
              + 256/81*omega*z3^2*taubar*[2+tau*taubar]^(-2)
              - 10240/9*omega*z3^2*taubar^4*[2+tau*taubar]^(-7)
              + 2816/3*omega*z3^2*taubar^4*[2+tau*taubar]^(-6)
              - 17920/81*omega*z3^2*taubar^4*[2+tau*taubar]^(-5)
              + 512/27*omega*z3^2*taubar^4*[2+tau*taubar]^(-4)
              + 256/9*omega*z3^2*taubar^7*[2+tau*taubar]^(-7)
              + 20480/9*omega*z3^2*tau^2*[2+tau*taubar]^(-7)
              - 11776/9*omega*z3^2*tau^2*[2+tau*taubar]^(-6)
              + 512/81*omega*z3^2*tau^2*[2+tau*taubar]^(-5)
              + 5504/81*omega*z3^2*tau^2*[2+tau*taubar]^(-4)
              + 2432/27*omega*z3^2*tau^2*[2+tau*taubar]^(-3)
              - 512/9*omega*z3^2*tau^5*[2+tau*taubar]^(-7)
              - 512/9*omega*z3^2*tau^5*[2+tau*taubar]^(-6)
              + 128/27*omega*z3^2*tau^5*[2+tau*taubar]^(-5) )*ep^5;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


